Quantum Algorithms for Testing Hamiltonian Symmetry

Symmetries in a Hamiltonian play an important role in quantum physics because they correspond directly with conserved quantities of the related system. In this paper, we propose quantum algorithms capable of testing whether a Hamiltonian exhibits symmetry with respect to a group. We demonstrate that familiar expressions of Hamiltonian symmetry in quantum mechanics correspond directly with the acceptance probabilities of our algorithms. We execute one of our symmetry-testing algorithms on existing quantum computers for simple examples of both symmetric and asymmetric cases.

==> anc/example_symmetry_testing_code.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<frozen importlib._bootstrap>:219: RuntimeWarning: scipy._lib.messagestream.MessageStream size changed, may indicate binary incompatibility. Expected 56 from C header, got 64 from PyObject\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "# Importing standard Qiskit libraries\n",
    "from qiskit import QuantumCircuit, transpile, Aer, IBMQ\n",
    "from qiskit.tools.jupyter import *\n",
    "from qiskit.visualization import *\n",
    "from ibm_quantum_widgets import *\n",
    "\n",
    "# Loading your IBM Q account(s)\n",
    "provider = IBMQ.load_account()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from qiskit.extensions import *\n",
    "from qiskit import execute\n",
    "from qiskit.providers.aer import noise, QasmSimulator, StatevectorSimulator, UnitarySimulator\n",
    "from qiskit.providers.aer.noise import NoiseModel\n",
    "import math\n",
    "from random import *\n",
    "import matplotlib.pyplot as plt\n",
    "# magic word for producing visualizations in notebook\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "##Backends options\n",
    "\n",
    "#takes as argument a circuit, a choice of backend (numbered), and a device name (str)\n",
    "#if choice ==1, device name is irrelevant\n",
    "def backend_choice(qc,choice,device_name):\n",
    "    if choice == 1:\n",
    "        ##simulator\n",
    "        backend = Aer.get_backend('qasm_simulator')\n",
    "        result = execute(qc,backend,shots=num).result()\n",
    "        counts = result.get_counts()\n",
    "        noise = 0\n",
    "    if choice == 2:\n",
    "        ##Using real machine as a backend\n",
    "        provider = IBMQ.get_provider(hub='ibm-q-research')\n",
    "        backend = provider.get_backend(device_name)\n",
    "        device = provider.get_backend(device_name)\n",
    "        result = execute(qc,backend,shots=num).result()\n",
    "        counts = result.get_counts()\n",
    "        noise=applyNoise(qc,device,backend)#returns noisy state counts data\n",
    "    if choice == 3:\n",
    "        ##Using real machines as noise model\n",
    "        provider = IBMQ.get_provider(hub = 'ibm-q-research') \n",
    "        device = provider.get_backend(device_name) \n",
    "        result = execute(qc,device).result()\n",
    "        counts=result.get_counts()\n",
    "        noise=0\n",
    "    return counts,noise"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#hbar = 1\n",
    "\n",
    "#Define coupling constant\n",
    "def J(phi,A,B,C):\n",
    "    result=(A*np.cos(phi)**2 + B*np.cos(phi)+C)\n",
    "    return result\n",
    "\n",
    "#create parts for weak coupling hamiltonian evolution\n",
    "j=J(np.pi/4,0.5,0.5,0) #some default value for now\n",
    "t=0.05 #hard-coded time for now\n",
    "c=0.5*np.pi*j*t\n",
    "e1=np.exp(-1j*np.abs(c))\n",
    "e2=np.exp(1j*np.abs(c))\n",
    "h_loc=[[e1,0],[0,e2]]\n",
    "h_loc=np.array(h_loc)\n",
    "Hj=UnitaryGate(h_loc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 267.197x264.88 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#testing H_j implementation. This circuit implements H_j\n",
    "\n",
    "circ=QuantumCircuit(3,3)\n",
    "circ.append(Hj,[0])\n",
    "circ.append(Hj,[1])\n",
    "circ.p(-2*c,0)\n",
    "circ.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#do the local hamiltonians\n",
    "w1=0.2\n",
    "w2=0.25\n",
    "H1=np.array([[np.exp(1j*w1*t),0],[0,np.exp(-1j*w1*t)]])\n",
    "H2=np.array([[np.exp(1j*w2*t),0],[0,np.exp(-1j*w2*t)]])\n",
    "H1=UnitaryGate(H1)\n",
    "H2=UnitaryGate(H2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 206.997x264.88 with 1 Axes>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Make a controlled hadamard and a controlled, controlled hadamard\n",
    "chad=HGate().control(1)\n",
    "cchad=HGate().control(2)\n",
    "circ=QuantumCircuit(3,3)\n",
    "circ.append(chad,[0,1])\n",
    "circ.append(cchad,[0,1,2])\n",
    "circ.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1170.2x505.68 with 1 Axes>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#dihedral circuit test. This is the asymmetric group case\n",
    "circ2=QuantumCircuit(7,7)\n",
    "circ2.ry(np.pi/3,0)\n",
    "circ2.x(0)\n",
    "circ2.append(chad,[0,1])\n",
    "circ2.x(0)\n",
    "circ2.h(2)\n",
    "###manipulate the state under test here###\n",
    "circ2.h(3)\n",
    "circ2.h(4)\n",
    "circ2.cnot(3,5)\n",
    "circ2.cnot(4,6)\n",
    "###back to circuit######\n",
    "circ2.toffoli(2,4,3)\n",
    "circ2.cswap(1,3,4)\n",
    "circ2.toffoli(0,3,4)\n",
    "\n",
    "\n",
    "###Hamiltonian here###\n",
    "circ2.append(H1,[3])\n",
    "circ2.append(H2,[4])\n",
    "circ2.append(Hj,[3])\n",
    "circ2.append(Hj,[4])\n",
    "circ2.p(-2*c,3)\n",
    "\n",
    "###other test###\n",
    "circ2.toffoli(0,3,4)\n",
    "circ2.cswap(1,3,4)\n",
    "circ2.toffoli(2,4,3)\n",
    "\n",
    "\n",
    "circ2.x(0)\n",
    "circ2.append(chad,[0,1])\n",
    "circ2.x(0)\n",
    "circ2.ry(-1*np.pi/3,0)\n",
    "circ2.h(2)\n",
    "\n",
    "##measure##\n",
    "circ2.measure(0,0)\n",
    "circ2.measure(1,1)\n",
    "circ2.measure(2,2)\n",
    "circ2.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Parameterized dihedral test so that time-based data can be extracted. This one is for simulation\n",
    "def dihedral_param(w1,w2,phi,a,b,t):\n",
    "    H1=np.array([[np.exp(1j*w1*t),0],[0,np.exp(-1j*w1*t)]])\n",
    "    H2=np.array([[np.exp(1j*w2*t),0],[0,np.exp(-1j*w2*t)]])\n",
    "    H1=UnitaryGate(H1)\n",
    "    H2=UnitaryGate(H2)\n",
    "    j=J(phi,a,b,0) #some default value for now\n",
    "    #t=0.05 #hard-coded time for now\n",
    "    c=0.5*np.pi*j*t\n",
    "    e1=np.exp(-1j*np.abs(c))\n",
    "    e2=np.exp(1j*np.abs(c))\n",
    "    h_loc=[[e1,0],[0,e2]]\n",
    "    h_loc=np.array(h_loc)\n",
    "    Hj=UnitaryGate(h_loc)\n",
    "    circ2=QuantumCircuit(7,7)\n",
    "    circ2.ry(np.pi/3,0)\n",
    "    circ2.x(0)\n",
    "    circ2.append(chad,[0,1])\n",
    "    circ2.x(0)\n",
    "    circ2.h(2)\n",
    "    ###manipulate the state under test here###\n",
    "    circ2.h(3)\n",
    "    circ2.h(4)\n",
    "    circ2.cnot(3,5)\n",
    "    circ2.cnot(4,6)\n",
    "    ###back to circuit######\n",
    "    circ2.toffoli(2,4,3)\n",
    "    circ2.cswap(1,3,4)\n",
    "    circ2.toffoli(0,3,4)\n",
    "    ###Hamiltonian here###\n",
    "    circ2.append(H1,[3])\n",
    "    circ2.append(H2,[4])\n",
    "    circ2.append(Hj,[3])\n",
    "    circ2.append(Hj,[4])\n",
    "    circ2.p(-2*c,3)\n",
    "\n",
    "    ###other test###\n",
    "    circ2.toffoli(2,4,3)\n",
    "    circ2.cswap(1,3,4)\n",
    "    circ2.toffoli(0,3,4)\n",
    "    circ2.x(0)\n",
    "    circ2.append(chad,[0,1])\n",
    "    circ2.x(0)\n",
    "    circ2.ry(-1*np.pi/3,0)\n",
    "    circ2.h(2)\n",
    "\n",
    "    ##measure##\n",
    "    circ2.measure(0,0)\n",
    "    circ2.measure(1,1)\n",
    "    circ2.measure(2,2)\n",
    "    (counts,noise)=backend_choice(circ2,1,'ibm_lagos') ##change the second parameter to 3 to get real data\n",
    "    p=counts[\"0000000\"]/num\n",
    "    return p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#For some time range, gets data points for that time\n",
    "def get_time_data(a,b,phi,w1,w2,num=1024):\n",
    "    t_list=[]\n",
    "    #num=1024\n",
    "    data=[]\n",
    "    for i in range(1,100):\n",
    "        t=i/100\n",
    "        results=dihedral_param(w1,w2,phi,a,b,t)\n",
    "        t_list.append(t)\n",
    "        data.append(results)\n",
    "    return t_list,data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'Acceptance Probability')"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#simulated asymmetry\n",
    "num=10000\n",
    "results_list=get_time_data(0.5,0.5,np.pi/4,0.001,0.005,num)\n",
    "plt.plot(results_list[0],results_list[1])\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Acceptance Probability')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 387.597x264.88 with 1 Axes>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Z symmetry\n",
    "#circ2.unitary(UnitaryW,1)\n",
    "circ2=QuantumCircuit(3,3)\n",
    "circ2.h(2)\n",
    "circ2.cz(2,1)\n",
    "circ2.cz(2,0)\n",
    "circ2.h(2)\n",
    "circ2.measure(2,2)\n",
    "circ2.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Z2 x Z2 test\n",
    "def z2z2parallel():\n",
    "    circ2=QuantumCircuit(7,7)\n",
    "    circ2.h(0)\n",
    "    circ2.h(1)\n",
    "    ###manipulate the state under test here###\n",
    "    circ2.h(3)\n",
    "    circ2.h(4)\n",
    "    circ2.cnot(3,5)\n",
    "    circ2.cnot(4,6)\n",
    "    ###back to circuit######\n",
    "    ###Hamiltonian here###\n",
    "    circ2.append(H1,[5])\n",
    "    circ2.append(H2,[6])\n",
    "    circ2.append(Hj,[3])\n",
    "    circ2.append(Hj,[4])\n",
    "    circ2.p(-2*c,3)\n",
    "    ###other test###\n",
    "    circ2.cz(0,5)\n",
    "    circ2.cz(1,6)\n",
    "    circ2.cz(1,4)\n",
    "    circ2.cz(0,3)\n",
    "    circ2.h(0)\n",
    "    circ2.h(1)\n",
    "    ##measure##\n",
    "    circ2.measure(0,0)\n",
    "    circ2.measure(1,1)\n",
    "    circ2.draw()\n",
    "    return circ2\n",
    "    #"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAp4AAAGMCAYAAABzgKKeAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAABCxklEQVR4nO3deVxU9eL/8ffMgIDgjooLaohQoGjiWhZYlkta5tXKzNRMveq3/bZ8r9mtm3FLrWv1uy1+W2y1rmQ3K83MBPVaISoueRPFFVdUXHABmZnfH3NBR1kGg3Nm4PV8PM5D+JwzZ94zwMzbs43F6XQ6BQAAAFQxq9kBAAAAUDNQPAEAAGAIiicAAAAMQfEEAACAISieAAAAMATFEwAAAIageAIAAMAQFE8AAAAYguIJAAAAQ1A8AQAAYAiKJwAAAAxB8QQAAIAhKJ4AAAAwBMUTAAAAhqB4AgAAwBAUTwAAABiC4gkAAABDUDwBAABgCIonAAAADEHxBAAAgCEongAAADAExRMAAACGoHgCAADAEBRPAAAAGILiCQAAAENQPAEAAGAIiicAAAAM4Wd2AG83P13am2vOfbdoIA3pYs59AwBQGrPeG3/P++LDDz+sjIyMSs3jqU6dOmnWrFmm3Le3oXiWY2+ulHXI7BQAAHgPX3xvzMjIUGpqqtkxajx2tQMAAMAQFE8AAAAYguIJAAAAQ1A8AQAAYAiKJwAAAAxB8QQAAIAhuJwSAADARYKCgnT11VcrPj5eYWFhkqQDBw5ozZo1Wrt2rc6ePXvJbTp16qSnn35a9957r06fPm10ZJ9A8QQAAPivtm3b6qGHHtKoUaNUt27dEpc5fvy4PvjgA7366qvavn27JFfp/OGHH9SoUSNt3LhRzz33nJGxfYZXF0+Hw6FXXnlFb7/9tvbs2aPo6Gi99tprGj9+vBISEjR79myzI14ieVqiWrXvo26Dn/ZoHAAu5HRK2w5JP22VDp6QAvykDuFStwgpOMDsdPAGuaekVVulzAOSwymFN5SujXJ9qo+38oX3RqvVqscee0x//etfFRgYKEnasGGDVq9erR07dkiSrrjiCnXr1k0dOnTQgw8+qHHjxunpp59WSkqKvv/+ezVq1EgLFixQUlKSmQ/Fq3l18Rw7dqzmz5+vqVOnKj4+XqtWrdLw4cOVk5OjRx991Ox4AFCp7A7po39LGbsliyTnf8e350iLN0rjE6WIJiYGhOnW7JQ+WeUqnEWyj0qrtkk3t5f6x0kWi2nxfFatWrX0z3/+U7fddpsk6aOPPtKMGTO0cePGEpePi4vTE088oREjRujll19WQUGBatWqpQULFmjo0KE6d+6ckfF9itcWz7lz52rOnDlKSUlRQkKCJKl3795au3at5s+fr86dO5ucEAAq11drXaVTOl86i+Sfk95eJv3vIKl+bcOjwQvsyJE+XuXaKn6hom+/3yQ1CJZ6Rhoezed9+umnuu2223T06FGNGDFC3333XZnLb9iwQffcc49+/vlnvfrqq6pVq5b27t1L6fSA157VnpSUpH79+hWXziKRkZHy9/dXXFycJGnnzp1KSEhQVFSUOnTooBUrVpgRFwB+l1P50r+3lj7fKSm/0LWLFTXTj5t16f9ILrJkk/vWUJTv/vvv1x/+8Afl5uaqd+/e5ZbOIp06ddKzzz4rq9Wqc+fOqUWLFrrnnnuqOK3v88otntnZ2dq0aZMeeeSRS+bt3r1bsbGxCghwHew0YcIE3XnnnZo0aZJWrVqlYcOGaceOHapVq1aZ92HxcF/EH6YsU8urEiuUP+2rF7Rm4Uy3sXNn89SqfZ8KrSc1NUUP3ty7QrcB4Juu7DVSff/4YZnLOJ1O/fOHLN3SqZ1BqeAtbP4BmvzuKVmstjKXO3pKata2iw7tWFOlecx6b6zs98VGjRrp5ZdfliRNnDhRGzZs8Oh2F55ItGDBAiUnJ+vDDz/U3//+d3311Vc6evToRblTPe4dvsp58ab4Unht8ZRUfPmCImfOnFFqaqr69+8vSTp8+LBWrlypBQsWSJKuueYaNW/eXMuWLVPfvn2NDX2BbrdNKfEAagAoTUBQvXKXsVgsCggufzlUP/4BweWWziIBtb3zd8Qb3xvvu+8+1a1bV99//70+//xzj25zceks2r1+7733qk+fPho9erReeeWVKk7uu7xyV3toaKgkKTMz0218+vTp2r9/v+Lj4yW5tn42bdq0eOun5DrjbNeuXeXeh9Pp9GhKSEisvAdWQQkJiR7nZGJi8u3pw3dfL/c1wSKpXavGpmdlMn7KO35EtTzcVLRm1dIqz2PWe+PveV+8+NA9ybWbXZJmzZrl0f2XVjol6dVXX3Vbp3vuBNN/h6p68pRXbvGMiIhQXFyckpKS1LBhQ7Vo0ULJyclauHChJBUXTwCoLmKauy6XdCq/9GWc4sSRmspmlbpHSCsyS1/GIqlNY6lxyZeexEUaNWqkqKgonTp1SosXLy53+bJKpyQtWrRIp0+f1lVXXaUGDRooNze3KuP7LK/c4mm1WjVv3jzFxsZq4sSJGjNmjEJDQzV58mTZbLbiE4tatWqlgwcPKj///Cv1jh071Lp1a7OiA8Bl8bNJgzqVPt8iKaye1CXCqETwNjfESMG1XL8LF7PIdRmlgZ0MDuXDrr76aklSRkaGHA5HmcuWVzolyW63a/369cXLo2ReucVTkqKiorRs2TK3sZEjRyomJkZBQUGSXLvkr732Wr377rvFJxft3btXvXubd0LO0KdTKjQOAEV6REqFDmnBOqmg0H1eRBNpdC/XBeVRMzUIlv7nJun9FdKhE+7zagdI91wjtfXS67x643uj3W5Xenq6fvnllzKXi4qKKrd0Fvnll1/k7+9fbpGtyXzqJSw9PV09evRwG3vrrbc0evRozZo1S7Vq1dLcuXPLPaMdALxVryipyxXSul3S5/99P/xTf6llQ3NzwTs0qy/970Bp60HpjaWusVG9pA4tXVvN4blly5apa9eu5S63c+dOrVq1Sk6ns9zrdJZ0NR6485nimZeXp8zMTE2aNMltPCIiQsuXLzcpFQBUvkB/17GcRcWT0okLWSxS1AUXfbmao8uqVEFBgYYOHSqn08nF4SuBzxTPkJAQ2e12s2MAAIAapqCgwOwI1YZXnlwEAACA6ofiCQAAAENQPAEAAGAIiicAAAAMQfEEAACAISieAAAAMATFEwAAAIbwmet4mqVFg5p53wAAlMas96ffc7+X+/np23fvd/s+olUzw+67OqJ4lmNIF7MTAADgXXzxvXHWrFmXdbunXprt9v2LT46vhDQ1F7vaAQAAYAiKJwAAAAxB8QQAAIAhKJ4AAAAwBMUTAAAAhqB4AgAAwBAUTwAAABiC4gkAAABDUDwBAABgCIonAAAADEHxBAAAgCEongAAADAExRMAAACG8DM7gLebny7tzTXnvls0kIZ0Mee+AQAojVnvjTXxffHhhx9WRkaG4ffbqVMnzZo1q9LXS/Esx95cKeuQ2SkAAPAevDcaJyMjQ6mpqWbHqDTsagcAAIAhKJ4AAAAwBMUTAAAAhqB4AgAAwBAUTwAAABiC4gkAAABDUDwBAACqmZCQEIWGhqp27drlLtu1a1ePlqsMFE8AAAAfV6tWLQ0fPlxffvml9uzZo5MnTyonJ0enTp1SVlaWPvvsMw0aNEhWq3v16927t1JSUvTNN98oMDCwynN6dfF0OByaOXOm2rVrp8DAQHXs2FGpqamKjo7W+PHjzY4HALjA6Xxpwx5p7U5pn0mf+FZRTqe0I8eVefNeqaDQ7ERAxY0aNUp79uzRp59+qsGDB6tly5Y6c+aMDh8+rPz8fEVEROjOO+/UggULlJWVpUGDBklylc5vvvlGtWvXVlZWlvLz86s8q1d/ctHYsWM1f/58TZ06VfHx8Vq1apWGDx+unJwcPfroo2bHK1HytES1at9H3QY/7dE4APi6gkLpX2ultCyp0HF+vHWoNLSLFN7IvGxl2ZQtfbVWyjl5fizIX0q4Srq5vWS1mJetuuG9sWqEhITok08+0a233ipJWr9+vd566y39+OOP2rp1q5xOp2w2m6666irdfPPN+uMf/6h27dppwYIFWrRokRISElS7dm298847Gj9+vJxOZ5Vn9triOXfuXM2ZM0cpKSlKSEiQ5Grma9eu1fz589W5c2eTEwIACu3S28tK/vjE3Yel15ZID97kfeUzY5c0Z6V0cbc8c076boN07JR0Z3fJQvmElwoODtb333+vnj17Kjc3Vw899JA++uijS5az2+3atGmTNm3apFmzZumBBx7Qiy++qP79+0uS3nvvPcNKp+TFu9qTkpLUr1+/4tJZJDIyUv7+/oqLi5MkPfPMM4qKipLValVycrIZUQGgxlq9o/TP7HbKtQU0ebWhkcp1zi79M81VOkt7q/05S9p52MhUQMW89dZb6tmzp3bt2qUuXbqUWDov5nA4tGHDBreSeejQIcNKp+SlxTM7O1ubNm3SsGHDLpm3e/duxcbGKiAgQJLUr18/fffdd7r++uuNjgkANd7KzEu3Gl7I6ZR2HZH2etExnxt2S6cLSi+dkusx/XurUYmAirn11lt1zz336PTp0+rbt6+2b9/u0e2KjukMCgrS119/Lbvdrscff1xdu3at4sTneW3xlKSwsDC38TNnzig1NdVtN/s111yjiIiICt+HxWLxaEpNTanwutO+ekFvjq/vNu3LXFnh9aSmpnick4mJqfpNFX29MmPafSi/zAJX5MZb7jY9a9H0wJMvlLuFxylp4bJ1pmf11t8Ps94bzXhfvJjxz3XqJRmmTZsmSfrf//1fbdmyxaPn7sITid555x3ddttt+vvf/y6bzabnnnuuhOc69Xc9T6XxymM8Q0NDJUmZmZkaMGBA8fj06dO1f/9+xcfHmxXNI91um1LiAdQAUN047Odk8w8odzl7YYEBaTzjKCwo943S6XTKXlj1Z/jWJLw3Vo5evXqpQ4cOOnDggN58802PbnNx6Sw6pvNvf/ubJk+erP79+6tt27bKysqq4vReusUzIiJCcXFxSkpK0ocffqilS5dq4sSJeu+99ySpUoqn0+n0aEpISPzd93W5EhISPc7JxMRU/aaKvl6ZMXWJCilzV7sk2azSuuXJpmctmj6bfenWnYtZLBaNGdLD9Kze+vth1nujGe+LFzP+uXY/12XgwIGSpA8//FDnzp0r9zkrrXRK0tGjRzV//nxJKj7Z6PxznfC7nqfSeGXxtFqtmjdvnmJjYzVx4kSNGTNGoaGhmjx5smw2W/GJRQAAcyVEl32spCR1vUIKqfrrUnusdSOpVcPSj021SPKzSj3bGpkK8EzRxreVK8s/TKGs0llk1apVbuutal65q12SoqKitGzZMrexkSNHKiYmRkFBQSalAgBcKKKJdHu89OUa16WHit7Tis4YbxPqmu9NLBZpzPWuSz3lnrponiSrVRpznVTPmE8QBCqkbVvX/4g2b95c5nKelM4L11O03qrmtcWzJOnp6erRo4fb2NSpU/X+++8rJydHGzdu1MMPP6zU1FTDnsCLDX06pULjAODrEq6UWjaUlv8mrd/jGmtaT+oVJXVvK/nbzM1XkgbB0p/6u85cX7VVOnbaNd4jUro+WmpW39R41Q7vjZXnzjvvVL169bR3794yl5swYYJHF4fPyMhQnz59lJOTUxVxL+EzxTMvL0+ZmZmaNGmS2/jzzz+v559/3qRUAABJatvENT38iev7pwaam8cTwQGuTyi6uf353Hd2NzcTUJ7Vqz27MO69996r5cuX68033yzzGMxjx45p6dKllRWvXD5TPENCQmS3282OAQAA4PUKCgr0xhtvmB3jEl55chEAAACqH4onAAAADEHxBAAAgCEongAAADAExRMAAACGoHgCAADAEBRPAAAAGILiCQAAAEP4zAXkzdKiQc28bwAASmPW+1NNfF/s1KlThW+zffd+SVJEq2ZuX1f1/XqC4lmOIV3MTgAAgHfhvdE4s2bNqvBtnnpptiTpxSfHu33tDdjVDgAAAENQPAEAAGAIiicAAAAMQfEEAACAISieAAAAMATFEwAAAIageAIAAMAQFE8AAAAYguIJAAAAQ1A8AQAAYAiKJwAAAAxB8QQAAIAhKJ4AAAAwBMUTAAAAhqB4AgAAwBAUTwAAABiC4gkAAABDUDwBAABgCIonAAAADEHxBAAAgCEongAAADAExRMAAACG8Ori6XA4NHPmTLVr106BgYHq2LGjUlNTFR0drfHjx5sdDwAAABXgZ3aAsowdO1bz58/X1KlTFR8fr1WrVmn48OHKycnRo48+anY8AAAAVIDXFs+5c+dqzpw5SklJUUJCgiSpd+/eWrt2rebPn6/OnTubnBAAAAAV4bW72pOSktSvX7/i0lkkMjJS/v7+iouLU25urgYOHKioqCh17NhRN998s7Zt22ZSYgAAAJTFK4tndna2Nm3apGHDhl0yb/fu3YqNjVVAQIAsFosefvhhZWZmav369Ro4cKDGjBljQmIAAACUx2uLpySFhYW5jZ85c0apqanFu9nr16+vPn36FM+/5pprtGPHDo/uw2KxMDExMXn15IuvV76Y2Vdz+2JmX5x8sT9cmNWo3J7yyuIZGhoqScrMzHQbnz59uvbv36/4+PgSbzdr1iwNHjy4quMBAADgMnjlyUURERGKi4tTUlKSGjZsqBYtWig5OVkLFy6UpBKL53PPPadt27bpxx9/9Og+nE5npWYGgMr28Ceuf33p9coXM0u+mdsXM/uip16a7fa9LzzfRZmdTqfb197AK7d4Wq1WzZs3T7GxsZo4caLGjBmj0NBQTZ48WTabTXFxcW7LT5s2Td98842+++471a5d26TUAAAAKItXbvGUpKioKC1btsxtbOTIkYqJiVFQUFDx2HPPPaeFCxdqyZIlql+/vsEpAQAA4CmvLZ4lSU9PV48ePYq///XXX/Xss8+qbdu2SkxMLB7PyMgwPhwAAADK5DPFMy8vT5mZmZo0aVLxWGxsrNccswAAAICy+UzxDAkJkd1uNzsGAAAALpNXnlwEAACA6ofiCQAAAENQPAEAAGAIiicAAAAMQfEEAACAISieAAAAMATFEwAAAIageAIAAMAQFE8AAAAYguIJAAAAQ1A8AQAAYAiKJwAAAAxB8QQAAIAhKJ4AAAAwBMUTAAAAhqB4AgAAwBAUTwAAABiC4gkAAABDUDwBAABgCIonAAAADEHxBAAAgCEongAAADAExRMAAACG8DM7gLebny7tzTXnvls0kIZ0Mee+fcWWH6WTh8xOUTnqNJGibzA7RcV568/AV59PAKjOKJ7l2JsrZXnhmypcTh6SjmWbnaJm42cAAPAUu9oBAABgCIonAAAADEHxBAAAgCEongAAADAEJxcBMN1jbybqP7t+ks3mL6vVpmYNIzTixqd1XdwfzI4GAKhEbPEE4BVG9Jmqr1/I0/xnj6h3p+Ga9smdys7JNDsWAKASUTwBeBWbzU+3XjNJDoddO/ZvNDsOAKASUTyBCwyaEqLNO38yO0aNdq6wQF+t+of8bP6KaN7R7DgAgErk1cXT4XBo5syZateunQIDA9WxY0elpqYqOjpa48ePNzteiZKnJSrtX9M8HvcmZ89J6TuklP+4/s0/Z3aiirknqY1+WPOxx+Ml+fqFPMW06SlJWp+Vor5Pchi0UT5d+oIGT62vu6e11E+/fqVn7v1CLUIjzY4FeKX9x85/nXVIcjpNiwJUiFe/q44dO1bz58/X1KlTFR8fr1WrVmn48OHKycnRo48+ana8asPhlBZvlH7cLJ2znx+v5Sf1iZFuai9ZLObl82WF9nPys/mbHcMn3H3jFI3o87TZMQCvlntK+niV+yfqvb5EalpXurun1DrUvGyAJ7x2i+fcuXM1Z84cLViwQH/605/Uu3dvTZkyRT179lRhYaE6d+5sdsRq419rXMXzwtIpSQWF0sIN0tcZpsSqdItXz9GoFyP15crXNHxaS93+TAPNSp4gu+P8A7/pcYs27Vipw8f36c/v9JfDYdegKSEaNCVE36d/IEma8fkY3T0tXLc+XUdjZ8Tox3WfFt++aCvpkjUfaeTfIjTkLw319ao3NeEV913G+w5nqe+TfjqYu8uYBw/A5508K732vbS9hI9xPnRC+n8/SNlHjc8FVITXbvFMSkpSv379lJCQ4DYeGRkpf39/xcXFSZIGDx6s7du3y2azyd/fX0lJSerTp48ZkX3SoRPS8i1lL/PjZunadlKjEGMyVaWDubuUe/KgPngqSznH9uiB17qpQ8T1urHzCLflQus1V9L9i/TE7D76+oU8t3ntr+ilCQNnKjiovpZvmKfpn92rts07qXXTGEmSw2FX2m8L9dbD62Sz+cvuKNTsbx/Xlj2rFR3eVZK0aPW76hzZR00btDbmgQPwecv+I+WeLnmeU1KhQ/p6nTTxRkNjARXilcUzOztbmzZt0iOPPHLJvN27dys2NlYBAQGSpDlz5qh+/fqSpHXr1ikxMVFHjx6VzWYzMrKbtK9e0JqFM93Gzp3NU6v23leIf97m2XK/ZEkDqsF5HgH+QRrV96+yWW1qERqpTu1uVGZ2+iXFsyz9u40t/rp3p7s0L3Wm1melFBdPSRo34CUFB9Ur/j6x011alPauosO7yu6wa0n6B5p822uV86AAVHsOh/RTOa/XTqe05YB0JK96bChA9eSVu9qzs7MlSWFhYW7jZ86cUWpqqttu9qLSKUnHjx+XxWKR04OjrC0Wi0dTampKhfN3u22KJs4+5jY1j+pV4fWkpqZ4nPNyp9kffSmHvbDMHA57oV6f/WmVZ7mc6cKfj83mr0LHpWdEXXicZf2QJrJZz/+nJNA/WKfzT3r8M3E4HJqz+BmNmR6t26bW0+Cp9bV933odz8spXsZqsapx/XC32w3sMUHLMubqbMFppf22UHZHoXrG3mr4z7uqfwaX6+WJKZV+fKevPp8XTkXMzlHdM/tC7uB6jXSmwLPf/U7dbzA9b3WaLmZ2nopkvvhrI5+n0njlFs/QUNfR0ZmZmRowYEDx+PTp07V//37Fx8e7LT958mQtWrRIx48f1xdffCE/P698WF6pMP9U+QtZLDpXUMr+HS8S1qCN9h123yRwJj9PuScPqFmjCO088GuF1mexXPr/smUZc7Uo7R29OO57tW4SI6vVqkmvdpFTzgtveMkfYXR4VzVv1FbLN8zTvzd9qZu7jOakIwAeKyw44/my+d7/eo2ayyu3eEZERCguLk5JSUn68MMPtXTpUk2cOFHvvfeeJF1SPP/xj39o+/btmj9/vh5//HHl5eWVtFo3TqfToykhIbEqHqJHEhISPc55udOLT90jq63som612vTqX+6v8iyXM13487m5y2gt/GW2Nm5fIbvDrpOnc/XGVw+pTVgHRTa/usLPf8M6YXI47Np/dEfx2OmzJ2Sz+ql+cGM5nQ59l/aetu9b79H6BnQfr+TUl5X220L173b/JfON+HlX9c/Am/jq83nhVMTsHNU9sy/kPpd/WtFhUnnbleoEStmZP5uetzpNFzM7T0UyX/y1kc9TabyyeFqtVs2bN0+xsbGaOHGixowZo9DQUE2ePFk2m634xKKLJSQkyGq16t///rfBiX1Xh5ZSw+DSL5dksUiN60hXNTc21+W4sfMI3dc/Sa9/OVlD/tJQ415ur/xzZ/T8fV/LVk65LknLxlEa1HOiHnitmwZPra8laz7STV1G6cpW3TXqpUjdNa2Fdh3crA5XXOdZvqtH6EDuDsW2uVYtG7ercB4ANVvvGKm8t/feV0k2r3xnB1y8dp90VFSUli1b5jY2cuRIxcTEKCgoSJKUl5enI0eOqHVr15nB69atU1ZWlq666irD8xYZ+nRKhcbNZrNKE26Q/vGDdOKCPTkWuV7g6gVJE3pLVh95IRvQfZwGdB9X4ry+XUerb9fRbmNP3DXH7fslM9xf1h8c8oYeHPKG29gzI+eVev8d2yZq8UslHzMbFBCierVDS80HAGW5spl0e7z05Zrzr9GSawOB0yn1aCslmvf2B3jEa4tnSdLT09WjR4/i70+dOqU777xTeXl58vPzU2BgoD7++GO1atXKxJS+p2ld6clbpLTt0ldrXWPN6kvd2krdIqTatUyNV20sXfuJztkLdF2HoWZHAeCjEq6UIppIKzOlLftdHwDSqpHrkndXNuPDPuD9fKZ45uXlKTMzU5MmTSoea9q0qX7++WcTU1UfwQGuXTRFxfOJW8zNU90MfbaxbFY/PXbHe/L3q5lN/s0FjygzO12RLTpr8m2vljvfbi/Ui3PvUW7eQUW37KpxA6cXL/vF8r9rxcYvNGvySp0tOK3nPxqmswWnFBxYT0+P/Kdq+QUY+dAAQ4U3lIb3KH85wBv5yA5UKSQkRHa7XQ888IDZUYAKS342R58/s1/druxvdhRTbM1eqzP5efr7pBUqLCzQlj2ry52/ctOXimjeUTP/uEz5hWeU9d+TuAoK85W1L6P4tqu3fKcrW3XXyxNTFN2qm9J/+87IhwYAqACfKZ4AfNd/dv+s+KibJEmd2/XR5l0/lTt//9HtimjmOpGwbfNO2rxzlSTpu7R3dVOXUcW3bd6orc4WuC4LdurMMdUNblTljwcAcHkongCqXN6ZY6odUFeSFBxYT3lnjpU7P7xxtDZkpUqS1m9bpryzx1RoP6f1WSm6OvKG4tu2CG2n/+z6SffPjFVmdrpiWl9jzIMCAFSYzxzjCcD7HT1xQC98cpfbWMM6YWp/xXU6nX9CknQq/4RCguq7LRMcWO+S+T1iBmndtqV6/O0bFdagjRqENNUPaz7SDVff7XbbJekfqEfMIN2R+LjmpczU0rUf66Yu91bdgwQAXDaKJ4BK07BumF6emHLJ+Nbstfr257eV0PEOrdv6g27uMtptfkzrnpfMt1lt+p/Br0uS/p48Xl2i++rLla8pa1+GvvnpLe06+Kv+tfJ1Wa021andUJJUNzhUp84er+qHCQC4TBRPAFWuXcvO8vcP1CNvXKe2zTvpylbddPTEAS1a/a5G3DilxPmHj+/V3z4dIavFqj7x9yq0XguNu+Wl4nU+/I9eGtzrAeWdOaZpH9+pH9Z8JD+bv6bc87mJjxQAUBaKJwBDXHwJpYZ1wzTiximlzg+t16LEradFZk1eKUkKCaqvF8ctrrygAIAqw8lFAAAAMARbPMvRokHNvG9fUaeJ2Qkqj68+Fm/N7a25AKAmo3iWY0gXsxOgLNE3lL8MqhY/AwCAp9jVDgAAAENQPAEAAGAIiicAAAAMQfEEAACAISieAAAAMATFEwAAAIageAIAAMAQFE8AAAAYguIJAAAAQ1A8AQAAYAiKJwAAAAxB8QQAAIAhKJ4AAAAwhJ/ZAbzd/HRpb645992igTSkizn3DVxsy4/SyUNmp6gcdZpI0TeYnQIAah6KZzn25kpZ1eTNFvg9Th6SjmWbnQIA4MvY1Q4AAABDUDwBAABgCIonAAAADEHxBAAAgCEongAAADAExRMAAACGoHgCAADAEBRPAAAAGMKri6fD4dDMmTPVrl07BQYGqmPHjkpNTVV0dLTGjx9vdjzUEE6n2Qmqp0FTQrR5509mxwAAGMiri+fYsWP1/PPPa8KECVq0aJHuuOMODR8+XNu3b1d8fLzZ8UqUPC1Raf+a5vE4vNPpfGnJJum5L6VHPpWe/Fya+7O0z6SPT/U29yS10Q9rPvZ4vCRfv5CnmDY9JUnrs1LU90k+SA3GOpUvfb9RevbL82Of/SztP2ZaJKDa89pX+rlz52rOnDlKSUlRQkKCJKl3795au3at5s+fr86dO5ucENXVsdPS699LR06dH8svlNKypNXbpdHXSXHh5uVDyQrt5+Rn8zc7BnxE7inptSWufy/0S5a0eod033VSbEtzsgHVmddu8UxKSlK/fv2KS2eRyMhI+fv7Ky4uzm189uzZslgsSk5ONjImqqEPVkhHT1067pRrt/sHKy99s4K7xavnaNSLkfpy5WsaPq2lbn+mgWYlT5DdYS9e5qbHLdq0Y6UOH9+nP7/TXw6HXYOmhGjQlBB9n/6BJGnG52N097Rw3fp0HY2dEaMf131afPuiraRL1nykkX+L0JC/NNTXq97UhFc6umXZdzhLfZ/008HcXcY8eHg9p1N6f7l0rJS/c4dDen+FdPy04dGAas8rt3hmZ2dr06ZNeuSRRy6Zt3v3bsXGxiogIKB4bOvWrXr//ffVo0cPI2OiGtpzRNpxuPT5Tkl2h/TTNmlAx9KXg3Qwd5dyTx7UB09lKefYHj3wWjd1iLheN3Ye4bZcaL3mSrp/kZ6Y3Udfv5DnNq/9Fb00YeBMBQfV1/IN8zT9s3vVtnkntW4aI0lyOOxK+22h3np4nWw2f9kdhZr97ePasme1osO7SpIWrX5XnSP7qGmD1sY8cHi9XUek3UdLn++UVOiQfsqS+nUwLBZQI3jlFs/s7GxJUlhYmNv4mTNnlJqa6rabvbCwUPfdd5/efPNNtzJaHovF4tGUmppS4fxpX72gN8fXd5v2Za6s8HpSU1M8zllZU0Wfn+o2/eG+P5f7c3E6nfr4m7WmZzV6qujfQoB/kEb1/atq+QWoRWikOrW7UZnZ6RVaR/9uY1U3uJFsVpt6d7pLVzSL0/os9xzjBryk4KB6CqxVW8GBdZXY6S4tSntXkmR32LUk/QMN6D7O7TZm/G1dzlTE7BzVLfNd4/9S7u+e0+nU+/N/Nj0rk/nTxczOU5HMF39t5PNUGq/c4hkaGipJyszM1IABA4rHp0+frv3797udWPT888+rf//+6tSpk9ExS9XttinqNvhpt7HkaYnmhEGFWP1qlbuMxWKRzc/z/+RURzabvwod5y4ZLzrO0u4oVP2QJrJZbcXzAv2DdTr/pMf34XA49OGSZ5W6/nMdPXlAFll0tuCUjuflFC9jtVjVuL77AbcDe0zQE7P76I+DXtG6bUtldxSqZ+ytl/EoUV1Z/WrJ6XSW+WbJ3zlQNbyyeEZERCguLk5JSUlq2LChWrRooeTkZC1cuFCSiovnL7/8oh9//FEpKSkVvg+nh9fIeX2JlHWowquvFAkJiUqeZuy1fB7+xPWvp89PdZOxS5pTzsZpi6Q+18bqoxr2HKV/Jh1z7YxQWIM22nd4m9v8M/l5yj15QM0aRWjngV8rtG6L5dKdL8sy5mpR2jt6cdz3at0kRlarVZNe7SKnnBfe8JLyEB3eVc0btdXyDfP0701f6uYuoy856SghIVHON73/5+eLf4++kHnNDumjVWUvY5E0oPfV+tSLHweM8dRLs92+9+bf7SJFmZ1Op9vX3sArd7VbrVbNmzdPsbGxmjhxosaMGaPQ0FBNnjxZNput+MSiZcuWKSsrS23btlWbNm30888/a9KkSXr55ZdNfgTwVe1bSsEBrjed0jglXdvOqETe6eYuo7Xwl9nauH2F7A67Tp7O1RtfPaQ2YR0U2fzqCq+vYZ0wORx27T+6o3js9NkTsln9VD+4sZxOh75Le0/b9633aH0Duo9XcurLSvttofp3u7/CeVC9xbWSatfi7xwwg1du8ZSkqKgoLVu2zG1s5MiRiomJUVBQkCTpqaee0lNPPVU8PzExUf/zP/+joUOHGpoV1YefTbqzu+uMV4ukkv5/2C1CatvE6GTe5cbOI5R/7rRe/3KyDh7bpaBaIYqLSNDz930tm63iLystG0dpUM+JeuC1biq0n9Pkwa/rpi6jtC7rR416KVIB/rXVp/NIdbjiOs/yXT1C//ft44ptc61aNqY9wJ2/Tbqjm2vvRml/5z3aSm1CjU4GVH9eWzxLkp6e7vVnrg99OqVC4/A+ceHSuETpq7XSwRPnxwP9pYQrpb7tpQocR11tDeg+7pKTdor07TpafbuOdht74q45bt8vmeH+dv/gkDf04JA33MaeGTmv1Pvv2DZRi18qLHFeUECI6tUOLTUf0Km1dL/N9Xeec8Ghx0H+UuJV0k38nQNVwmeKZ15enjIzMzVp0qRSl7mcYz2BksS0kK5q7rrsyqzFrrG/DpFq+cxfTM22dO0nOmcv0HUd2PuB0rVvKcW2kHYedl2bN9BfimzK3zlQlXzmzyskJER2u738BYFKYrG472rjzcg3DH22sWxWPz12x3vy9+AqBajZLBbpisauCUDV460UQLWS/GxO+QsBAEzhlWe1AwAAoPqheAIAAMAQFE8AAAAYguIJAAAAQ1A8AQAAYAiKJwAAAAxB8QQAAIAhuI5nOVo0qJn3DVysTjX6fPrq9FgAwJdQPMsxpIvZCQDvEH2D2QkAAL6OXe0AAAAwBMUTAAAAhqB4AgAAwBAUTwAAABiC4gkAAABDUDwBAABgCIonAAAADEHxBAAAgCEongAAADAExRMAAACGoHgCAADAEBRPAAAAGILiCQAAAEP4mR0AgG/Y8qN08pDZKSpHnSZS9A1mpwCAmofiCcAjJw9Jx7LNTgEA8GXsagcAAIAhKJ4AAAAwBLvaoYJCKfOAtPvI+bH3l0th9aVWDaWoZpK/zbR4AACgmqB41mCn8qUffpV+zpLOFLjPW7/HNUlScIDUo610Y6xUu5bxOQEAQPVA8ayhNmVLn/8inTxb/rKn8qWlm6X0HdKd3aWYFlWfDwAAVD8c41kDrdgivZPqWem80PEz0v+lSD9tq5JYAACgmqN41jDrdklfpF/+7Z2S/vmLtHFPpUUCAAA1BMWzBjl+RvpnWtnLzBrhmsrilGs3fV4Ft5gCFxo0JUSbd/5kdgwAgIG8ung6HA7NnDlT7dq1U2BgoDp27KjU1FRFR0dr/PjxZsfzOd9kXHoS0eXKy5cWbqicdcH33JPURj+s+djj8ZJ8/UKeYtr0lCStz0pR3yc55LzI2XPuh7TsOWpeFgCoTF79Sj927FjNnz9fU6dOVXx8vFatWqXhw4crJydHjz76qNnxfEreWWntzspdZ/p2aVAnKYgz3eEFCu3n5GfzNzvG77YyU/pqrXTOfn7s5UVS2ybS6F5SnSDzsgHA7+W1Wzznzp2rOXPmaMGCBfrTn/6k3r17a8qUKerZs6cKCwvVuXNnsyP6lIzdkt1RuesssEsbONYTJVi8eo5GvRipL1e+puHTWur2ZxpoVvIE2R3n29RNj1u0acdKHT6+T39+p78cDrsGTQnRoCkh+j79A0nSjM/H6O5p4br16ToaOyNGP677tPj2RVtJl6z5SCP/FqEhf2mor1e9qQmvdHTLsu9wlvo+6aeDubuMefC/w8/bpOTV7qWzyPZD0j+WSvmFxucCgMritVs8k5KS1K9fPyUkJLiNR0ZGyt/fX3FxcZKkxMRE7dq1S/Xq1ZMk9evXTy+++KLheb3dhReHr0y7jkjd21bNuuHbDubuUu7Jg/rgqSzlHNujB17rpg4R1+vGzu4HEYfWa66k+xfpidl99PULeW7z2l/RSxMGzlRwUH0t3zBP0z+7V22bd1LrpjGSJIfDrrTfFuqth9fJZvOX3VGo2d8+ri17Vis6vKskadHqd9U5so+aNmhtzAO/TIV26euM0uc7JR047trTcG2UUakAoHJ55RbP7Oxsbdq0ScOGDbtk3u7duxUbG6uAgIDisRkzZigjI0MZGRmUzlLsO1Y1692fWzXrhe8L8A/SqL5/VS2/ALUIjVSndjcqM7til1To322s6gY3ks1qU+9Od+mKZnFan5Xitsy4AS8pOKieAmvVVnBgXSV2ukuL0t6VJNkddi1J/0ADuo+rrIdVZTbvc10ztywWcTkzAL7NK7d4ZmdnS5LCwsLcxs+cOaPU1FT179//d9+HxWL53evwJffO+E0NmkW7jZV19npp8x7+xP37tDXrZenX6feF83IPfeyUVPN+Zy4284/L1LFtoiTJZvNXoePcJcsUHWdpdxSqfkgT2aznP2s10D9Yp/NPenx/DodDHy55VqnrP9fRkwdkkUVnC07peF5O8TJWi1WN64e73W5gjwl6YnYf/XHQK1q3bansjkL1jL3VbZnU1BR1Hd7b4yxG6HjT/yhx1OtlLuOUtHV3jiyWJsaEugz8vaC6efLFt92+94Xf7aLMFovF7euq5HQ6PVrOK7d4hoaGSpIyMzPdxqdPn679+/crPj7ebXzKlCnq0KGDbrvtNm3YwKnWJbEXVtLp7Bdx2KtmvfBuYQ3aaN9h901vZ/LzlHvygJo1iqjw+iyWS1+KlmXM1aK0d/TMvV/oy+dy9a/njymieUc55bzwhpe8mEaHd1XzRm21fMM8fZf2rm7uMtonTjrKP3O83GWcTqfyT5W/HAB4K6/c4hkREaG4uDglJSWpYcOGatGihZKTk7Vw4UJJciueH374ocLDw2WxWPTZZ5+pb9++2rZtm4KDg8u8D0+beXXx/vLzn71e5OKtl9L5LZ0lzSvJgBu6au7U6v1cFj0XNe135mLpn0nHXDsjdHOX0XpzwcPqGt1PMW2u0emzJzT7mz+pTVgHRTa/WjsP/FqhdTesEyaHw679R3eoWcMrJEmnz56Qzeqn+sGN5XQ69F3aHG3ft149rhpY7voGdB+v5NSXtSfnN427ZcYl8xMSEuV807t+nqfypWfml30SoMVi0R19IjXHi38X+XtBdfPUS7PdvveF3+2izE6n0+1rb+CVWzytVqvmzZun2NhYTZw4UWPGjFFoaKgmT54sm81WfGKRJLVq1ap4i8ddd92lWrVqacuWLWZF91otG1bNesOraL3wbjd2HqH7+ifp9S8na8hfGmrcy+2Vf+6Mnr/va9lsFf//bMvGURrUc6IeeK2bBk+tryVrPtJNXUbpylbdNeqlSN01rYV2HdysDldc51m+q0foQO4Oxba5Vi0bt6twHjMEB0jXlhHVIinAT7rGNx4OAJTIK7d4SlJUVJSWLVvmNjZy5EjFxMQoKMh1IbuzZ88qLy+veNf80qVLdfLkSUVGRhqe19vFhUvfrq/cdVokdQgvdzFUUwO6jyv1pJ2+XUerb9fRbmNP3DXH7fslM9z/9/3gkDf04JA33MaeGTmv1Pvv2DZRi18q+dpCQQEhqlc71CdOKrrQbZ2lE2dclz+zSBceVKAAf2l8olS/tknhAKASeG3xLEl6erp69OhR/P2JEyfUv39/FRQUyGq1qm7dulqwYIHq1q1rYkrv1LSe1K6ptPVg5a3zquZSo5DKWx9QWZau/UTn7AW6rsNQs6NUiM0qjeol9Tokrdoq5ZyU/G2u/+B1i3BtFQUAX+YzxTMvL0+ZmZmaNGlS8ViTJk20Zs0aE1P5lkFXS7MWS45KOMzDapFu6fT71wNUtqHPNpbN6qfH7nhP/n6+97FaFosU2dQ1AUB14zPFMyQkRHZ7CR/nAY+1aiTdGCMtqdh5HyXq20Fq0eD3rweobMnP5pS/EADAFD5TPFE5+sdJh/OkdaV8eqAnZ7N3jZBual+5uQAAQPXnlWe1o+pYrdLIa6TeV7lOXqgIi1xbTIf3cO1qBwAAqAi2eNZAVqvr7NkOLaX5a6Tso+XfplUjaUgXqU1o1ecDAADVE8WzBotoIj3WT9p1xLXrfc8R6cBx6ZxdquUnhdVzXaezcxtX8QQAAPg9KJ41nMXi2orJlkwAAFDVOMYTAAAAhqB4AgAAwBDsagfgkTpNzE5QearTYwEAX0LxBOCR6BvMTgAA8HXsagcAAIAhKJ4AAAAwBMUTAAAAhqB4AgAAwBAUTwAAABiC4gkAAABDUDwBAABgCIonAAAADEHxBAAAgCEongAAADAExRMAAACGoHgCAADAEBRPAAAAGMLP7AAAfMOWH6WTh8xOUTnqNJGibzA7BQDUPBRPAB45eUg6lm12CgCAL2NXOwAAAAxB8QQAAIAhKJ5AKQoKpd1Hzn9/8qx5WQAAqA44xhO4wOl8KW27lLZD2n9McjrPz5v6hVQvSIoLl66NksLqmRYTAACfRPEE5CqYq7ZKC9ZJ+YWlL3f8jLQi0zV1i5AGx0u1axmXEwAAX0bxRI2XXyh9sELavK9it0vbLm3ZL03oLTVvUDXZAACoTjjGEzXaObv0TkrFS2eR42ek//eDa7c8AAAoG8UTNdrC9dLWg2UvM2uEayrN6QJpzgpXiQUAAKXz6uLpcDg0c+ZMtWvXToGBgerYsaNSU1MVHR2t8ePHmx0PPm7XYSnlP5WzroMnpMUbK2ddNcWgKSHavPMns2OgitgdZicA4I28uniOHTtWzz//vCZMmKBFixbpjjvu0PDhw7V9+3bFx8ebHQ8+bulmyVn+Yh5bsUU6e64SV+jF7klqox/WfOzxeEm+fiFPMW16SpLWZ6Wo75Mccu6rnE4pY5f098Xnx56ZL32b4bpSBAAU8dpX+rlz52rOnDlKSUlRQkKCJKl3795au3at5s+fr86dO5ucEL7s2GlpYyV//GN+oZS+Q+oVVbnrhWcK7efkZ/M3O0aN9E2G6z9yFsv5sVP50pJfpfV7pAdvkkICTYsHwIt47RbPpKQk9evXr7h0FomMjJS/v7/i4uIkSQUFBXr00UfVrl07dejQQddff70ZceFjth10v0ZnZck8UPnr9EWLV8/RqBcj9eXK1zR8Wkvd/kwDzUqeILvj/IGwNz1u0aYdK3X4+D79+Z3+cjjsGjQlRIOmhOj79A8kSTM+H6O7p4Xr1qfraOyMGP247tPi2xdtJV2y5iON/FuEhvylob5e9aYmvNLRLcu+w1nq+6SfDubuMubB1zD/2ecqnVLJf1M5J6Tk1cZmAuC9vHKLZ3Z2tjZt2qRHHnnkknm7d+9WbGysAgICJEl//vOfdfLkSf3222+y2Wzav3+/0XHhg/YcraL1Hil/mZriYO4u5Z48qA+eylLOsT164LVu6hBxvW7s7H6mVmi95kq6f5GemN1HX7+Q5zav/RW9NGHgTAUH1dfyDfM0/bN71bZ5J7VuGiNJcjjsSvttod56eJ1sNn/ZHYWa/e3j2rJntaLDu0qSFq1+V50j+6hpg9bGPPAaZsUWyaLSD1txyrXV8/hpqV5tA4MB8EpeWzwlKSwszG38zJkzSk1NVf/+/SVJp0+f1ttvv609e/bIZrNJkpo1a+bRfVgu3CeEGqf/A58rqvsdbmNlnble1vyHPzn/9ZGThbJYqufu3pl/XKaObRM9Xj7AP0ij+v5VNqtNLUIj1andjcrMTr+keJalf7exxV/37nSX5qXO1PqslOLiKUnjBryk4KDzHyOV2OkuLUp7V9HhXWV32LUk/QNNvu01t/Wmpqao6/DeHudA6Sa/d1p+tYLKXMbplLrecIe2/jLPoFRA5XnyxbfdvveF/lCU2WKxuH1dlZwe7kb0yl3toaGhkqTMzEy38enTp2v//v3FJxZt27ZN9erV0yuvvKJu3bqpR48e+uc//2l4Xvgei6roD9AHXpAqg83mr0LHpWdSXXicZf2QJrJZbcXzAv2DdTr/pMf34XA4NGfxMxozPVq3Ta2nwVPra/u+9Tqel1O8jNViVeP64W63G9hjgpZlzNXZgtNK+22h7I5C9Yy9taIPER6yWDx7G7Fc8LsAoObyyi2eERERiouLU1JSkho2bKgWLVooOTlZCxculKTi4llYWKi9e/eqWbNmSktL086dO3XNNdeoXbt2uvrqq8u8D0+bOaqn5DRp5Vb3sQu3XF6oaEtnafMvVK+2rdr+bqV/Jh377wlZYQ3aaN/hbW7zz+TnKffkATVrFKGdB36t0LpLKi/LMuZqUdo7enHc92rdJEZWq1WTXu0i54U7dS2WS/4XHx3eVc0btdXyDfP0701f6uYuoy856SghIVHON6vnz8losxZLu46Uf8z08u/mqmnducaEAirRUy/NdvveF17jizI7nU63r72BV27xtFqtmjdvnmJjYzVx4kSNGTNGoaGhmjx5smw2W/GJRa1atZIkjRo1SpLUpk0bXXvttUpLSzMtO3xDy4ZVs97wKlqvt7m5y2gt/GW2Nm5fIbvDrpOnc/XGVw+pTVgHRTYv+z99JWlYJ0wOh137j+4oHjt99oRsVj/VD24sp9Oh79Le0/Z96z1a34Du45Wc+rLSfluo/t3ur3AeeK5XVNml02KR2jWVmtY1LhMA7+WVWzwlKSoqSsuWLXMbGzlypGJiYhQU5DqeKDQ0VP369dO3336rYcOG6ciRI0pLS9Njjz1mRmT4kIgmvrVeb3Nj5xHKP3dar385WQeP7VJQrRDFRSTo+fu+ls1W8ZeVlo2jNKjnRD3wWjcV2s9p8uDXdVOXUVqX9aNGvRSpAP/a6tN5pDpccZ1n+a4eof/79nHFtrlWLRu3q3AeeK5za2njHtcJRBezSAryl4Z1MzwWAC/ltcWzJOnp6erRo4fb2FtvvaWxY8fqr3/9q2uT8lNPXbIMcLEmdaXIpq7LKlUWm1XqFlF56/N2A7qP04Du40qc17fraPXtOtpt7Im75rh9v2SG+2ayB4e8oQeHvOE29szI0k9G6dg2UYtfKixxXlBAiOrVDi01HyqP1Srd20v64Vdp+RbX9Tsl15bOuJbSoKul0DrmZgTgPXymeObl5SkzM1OTJk1yG2/durV++OEHk1LBl/W+qnKLZ5crpLpln9wLgyxd+4nO2Qt0XYehZkepEWxWqW8H6cYYaW+uVOiQGtfh7wHApXymeIaEhMhut5e/IOCh2Bau3YRrK+G64nUCpVsrfmgjqsDQZxvLZvXTY3e8J3+/WmbHqVH8bFLrULNTAPBmPlM8garwh65Sdq506ETpy5R3NrvNKo28VgoOqNxsuDzJz+aUvxAAwBReeVY7YJTgAGnyjVKzeuUvWxJ/mzT2eikqrPxlAQCo6SieqPHq1ZYe6SclXKkKXVb+isbSEwOkmBZVFg0AgGqFXe2ApFp+0u3xUvcIaWWmtGanlF/CCdMWubZuXhsltW/hOqMXAAB4huIJXKB5A+mO7q5jPw8el/Ydk86ecx3H2aSO1KKhFFg9P4odAIAqR/EESmCzukpo8wZmJwEAoPpgRyEAAAAMQfEEAACAIdjVDsAjdarR59BXp8cCAL6E4gnAI9E3mJ0AAODr2NUOAAAAQ1A8AQAAYAiKJwAAAAxB8QQAAIAhKJ4AAAAwBMUTAAAAhqB4AgAAwBAUTwAAABiC4gkAAABDUDwBAABgCIonAAAADEHxBAAAgCEongAAADAExRMAAACGoHiW4NChQ+rUqVPxFBYWpttvv93sWAAAwIekpKQoNjZWkZGRuv/++2W3282OVK6HHnpILVu2lJ+fX5Wsn+JZgiZNmigjI6N4at++vYYNG2Z2LAAA4CMcDofuv/9+zZs3T9u2bdOJEyf08ccfmx2rXMOGDVN6enqVrZ/iWY59+/YpPT1dgwcPNjsKAADwEatXr1bz5s0VExMjSRo7dqy++OILk1OVr1evXgoLC6uy9VM8yzF37lwNHjxYtWvXNjsKAADwEdnZ2QoPDy/+vlWrVtqzZ4+JibxD1ezAr0Y+/vhjzZgxw+wYAADAAIuXr9ZvWbtLnf/q++e3WsZEttZN13UpcTmn01np2Upz6MgxzV2w9JLxC7MWfe1ns+neITerTog5G9QonmXYvHmzcnJydMMNN5gdBQAAGOCa+FilZfxHp86cLXH+/kNHJEkhtYPUMz621PWEh4e7beHcvXu3WrZsWblh/6tJo/pq26q5VqZvLDHrhV/f0ruHaaVTYld7mT766CPdfffdslp5mgAAqAnqBNfW7f2uK3e5If2vV0jtoFLnd+nSRdnZ2dq8ebMk6d1339WQIUMqLefF+iZ0VZNGDcpcJqJVc13btUOVZfAEjaoUTqdTn376qe655x6zowAAAAO1j7pC8e2jSp3fNe5KxUS2LnMdNptN77zzjoYOHaq2bdsqJCREI0eOrOyoxfz9/HTnoN6ylbKxLKCWv+64JVFWi6XM9UyYMEEtW7aU3W5Xy5YtNXny5ErNaXEaeRBCNeB0OmUp54cGAAB829n8As16L1nHTuS5jTesV0cPjfmDAgJqmZSsbMt+WqfFy1dfMn7HLYnqXEaZNgpbPCso9Zf1+uRfS1ToAxeBBQAAlycwoJbuGNhbF25qslgsumNgb68tnZJ0ffeOat2iqdtY+6grdHVsO5MSufP54rlx40b94Q9/UGhoqAIDA9WuXTtNmTKlSu4rP79Ay39Zr4JzhfKz2arkPgAAgHeICG+m67rFFX+f0L2j2rSsumtcVgab1ao7bumtWv6u88frBAfp9r7Xec3eWp8+q33NmjW6/vrrFR4erhkzZqh169basWOHVq1aVSX3t2rtrzp9Nl99ro2vkvUDAADvcvN1XZW5I1sWi0V9evnG+3+jBnV1yw099eXiFRraP0HBtQPNjlTMp4/xTExM1ObNm7V161bVq1evQrd96qXZVZQKAACgZnnxyfEeLeezu9pPnz6tFStWaPjw4RUunQAAADCez+5qz83NlcPhuOyLsXrazCXXsZ0vvTVX4c2baMyw/pd1fwAAADWdzxbPBg0ayGq1au/evZd1+8vZ1b5l+x520QMAAFyk2u9qr127tq6//nrNnTtXJ06cMDsOAAAAyuHTJxcVndXeunVrPfHEE2rdurV2796tFStW6J133qmU+yi6EOvkkYMV3rxJpawTAACgJvLZXe2SFB8fr59++klTp07VI488orNnzyo8PFx33XVXpaw/P79AK9I2KDoinNIJAADwO/n0Fs+qtv/QEX38ryW6a+ANFE8AAIDfieJZDofDIavVZw+FBQAA8BoUTwAAABiCTXkAAAAwBMUTAAAAhqB4AgAAwBAUTwAAABiC4gkAAABDUDwBAABgCIonAAAADEHxBAAAgCEongAAADAExRMAAACGoHgCAADAEBRPAAAAGILiCQAAAENQPAEAAGAIiicAAAAMQfEEAACAISieAAAAMATFEwAAAIageAIAAMAQFE8AAAAYguIJAAAAQ1A8AQAAYAiKJwAAAAxB8QQAAIAhKJ4AAAAwBMUTAAAAhqB4AgAAwBD/H9xRTf60UbR2AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 869.197x505.68 with 1 Axes>"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "circuit=z2z2parallel()\n",
    "circuit.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 929.397x505.68 with 1 Axes>"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Z2 x Z2 test\n",
    "circ2=QuantumCircuit(7,7)\n",
    "circ2.h(0)\n",
    "circ2.h(1)\n",
    "###manipulate the state under test here###\n",
    "circ2.h(3)\n",
    "circ2.h(4)\n",
    "circ2.cnot(3,5)\n",
    "circ2.cnot(4,6)\n",
    "###back to circuit######\n",
    "circ2.cz(1,4)\n",
    "circ2.cz(0,3)\n",
    "###Hamiltonian here###\n",
    "circ2.append(H1,[3])\n",
    "circ2.append(H2,[4])\n",
    "circ2.append(Hj,[3])\n",
    "circ2.append(Hj,[4])\n",
    "circ2.p(-2*c,3)\n",
    "###other test###\n",
    "circ2.cz(1,4)\n",
    "circ2.cz(0,3)\n",
    "circ2.h(0)\n",
    "circ2.h(1)\n",
    "##measure##\n",
    "circ2.measure(0,0)\n",
    "circ2.measure(1,1)\n",
    "circ2.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Parameterized z2 x z2 test allows time to change. Used for simulations\n",
    "def z2z2_param(w1,w2,phi,a,b,t):\n",
    "    H1=np.array([[np.exp(1j*w1*t),0],[0,np.exp(-1j*w1*t)]])\n",
    "    H2=np.array([[np.exp(1j*w2*t),0],[0,np.exp(-1j*w2*t)]])\n",
    "    H1=UnitaryGate(H1)\n",
    "    H2=UnitaryGate(H2)\n",
    "    j=J(phi,a,b,0) #some default value for now\n",
    "    #t=0.05 #hard-coded time for now\n",
    "    c=0.5*np.pi*j*t\n",
    "    e1=np.exp(-1j*np.abs(c))\n",
    "    e2=np.exp(1j*np.abs(c))\n",
    "    h_loc=[[e1,0],[0,e2]]\n",
    "    h_loc=np.array(h_loc)\n",
    "    Hj=UnitaryGate(h_loc)\n",
    "    circ2=QuantumCircuit(7,7)\n",
    "    circ2.h(0)\n",
    "    circ2.h(1)\n",
    "    ###manipulate the state under test here###\n",
    "    circ2.h(3)\n",
    "    circ2.h(4)\n",
    "    circ2.cnot(3,5)\n",
    "    circ2.cnot(4,6)\n",
    "    ###back to circuit######\n",
    "    circ2.cz(1,4)\n",
    "    circ2.cz(0,3)\n",
    "    ###Hamiltonian here###\n",
    "    circ2.append(H1,[3])\n",
    "    circ2.append(H2,[4])\n",
    "    circ2.append(Hj,[3])\n",
    "    circ2.append(Hj,[4])\n",
    "    circ2.p(-2*c,3)\n",
    "    ###other test###\n",
    "    circ2.cz(1,4)\n",
    "    circ2.cz(0,3)\n",
    "    circ2.h(0)\n",
    "    circ2.h(1)\n",
    "    circ2.measure(0,0)\n",
    "    circ2.measure(1,1)\n",
    "    (counts,noise)=backend_choice(circ2,1,'ibm_perth') #change second input to 3 to get real data\n",
    "    p=counts[\"0000000\"]/num\n",
    "    return p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "num=1024 #I just run this if things aren't working for some reason and it usually fixes things"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Simulates the symmetric case\n",
    "def get_time_data_z2(a,b,phi,w1,w2,num=1024):\n",
    "    t_list=[]\n",
    "    data=[]\n",
    "    for i in range(1,100):\n",
    "        t=i/100\n",
    "        results=z2z2_param(w1,w2,phi,a,b,t)\n",
    "        t_list.append(t)\n",
    "        data.append(results)\n",
    "    return t_list,data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'Acceptance Probability')"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "results_list2=get_time_data_z2(0.5,0.5,np.pi/4,0.001,0.005,num)\n",
    "plt.plot(results_list2[0],results_list2[1])\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Acceptance Probability')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "#I compiled data and error analysis in an excel notebook to avoid timeouts on IBM Quantum, and so hard code them in for plot generation\n",
    "lagos_prob=[0.887625, 0.886208333, 0.88575, 0.884995833, 0.881125, 0.888333333, 0.886916667, 0.883916667, 0.885791667, 0.875, 0.8773125, 0.8791875, 0.877625, 0.8749375, 0.876, 0.865125, 0.8771875, 0.8751875]\n",
    "lagos_err=[0.002038417, 0.002049175, 0.002050623, 0.002056012, 0.002087733, 0.002031369, 0.002043538, 0.002065457, 0.002052414, 0.00261059, 0.002592606, 0.002565295, 0.002589563, 0.002610619, 0.002601268, 0.002689439, 0.002592566, 0.002611544]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Just convenient definitions for plotting\n",
    "symm_prob=results_list2[1]\n",
    "asymm_time=results_list[0]\n",
    "asymm_prob=results_list[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f2f544198b0>"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "plt.plot(results_list2[0],results_list2[1],label=\"Symmetric\")\n",
    "plt.plot(results_list[0],results_list[1],label=\"Asymmetric\")\n",
    "plt.errorbar(symm_time[0:18], lagos_prob, yerr=lagos_err, fmt='', capsize=2, label=\"Symmetric, ibm_lagos\",c=\".55\")\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Acceptance Probability')\n",
    "plt.legend()\n",
    "#Full time plot--real time data too small"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f0298084c70>"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "plt.plot(symm_time[0:18],symm_prob[0:18],label=\"Symmetric\", c=\"0.15\")\n",
    "plt.plot(asymm_time[0:18],asymm_prob[0:18],label=\"Asymmetric\", c=\"0.35\")\n",
    "plt.errorbar(symm_time[0:18], lagos_prob, yerr=lagos_err, fmt='', capsize=2, label=\"Symmetric, ibm_lagos\",c=\".55\")\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Acceptance Probability')\n",
    "#plt.ylim([0.5,1.01])\n",
    "plt.legend(bbox_to_anchor=(0.55, 0.5), loc='upper left', borderaxespad=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "#parameterized z2 x z2 again but gets real data for symmetric case\n",
    "def z2z2_param_real(w1,w2,phi,a,b,t):\n",
    "    H1=np.array([[np.exp(1j*w1*t),0],[0,np.exp(-1j*w1*t)]])\n",
    "    H2=np.array([[np.exp(1j*w2*t),0],[0,np.exp(-1j*w2*t)]])\n",
    "    H1=UnitaryGate(H1)\n",
    "    H2=UnitaryGate(H2)\n",
    "    j=J(phi,a,b,0) #some default value for now\n",
    "    #t=0.05 #hard-coded time for now\n",
    "    c=0.5*np.pi*j*t\n",
    "    e1=np.exp(-1j*np.abs(c))\n",
    "    e2=np.exp(1j*np.abs(c))\n",
    "    h_loc=[[e1,0],[0,e2]]\n",
    "    h_loc=np.array(h_loc)\n",
    "    Hj=UnitaryGate(h_loc)\n",
    "    circ2=QuantumCircuit(7,7)\n",
    "    circ2.h(0)\n",
    "    circ2.h(1)\n",
    "    ###manipulate the state under test here###\n",
    "    circ2.h(3)\n",
    "    circ2.h(4)\n",
    "    circ2.cnot(3,5)\n",
    "    circ2.cnot(4,6)\n",
    "    ###back to circuit######\n",
    "    circ2.cz(1,4)\n",
    "    circ2.cz(0,3)\n",
    "    ###Hamiltonian here###\n",
    "    circ2.append(H1,[3])\n",
    "    circ2.append(H2,[4])\n",
    "    circ2.append(Hj,[3])\n",
    "    circ2.append(Hj,[4])\n",
    "    circ2.p(-2*c,3)\n",
    "    ###other test###\n",
    "    circ2.cz(1,4)\n",
    "    circ2.cz(0,3)\n",
    "    circ2.h(0)\n",
    "    circ2.h(1)\n",
    "    circ2.measure(0,0)\n",
    "    circ2.measure(1,1)\n",
    "    (counts,noise)=backend_choice(circ2,3,'ibm_lagos')\n",
    "    p=counts[\"0000000\"]/num\n",
    "    return p\n",
    "\n",
    "def get_time_data_z2_real(a,b,phi,w1,w2,num=1024,t0=0):\n",
    "    t_list=[]\n",
    "    data=[]\n",
    "    for i in range(1,10):\n",
    "        t=t0 + i/100\n",
    "        results=z2z2_param_real(w1,w2,phi,a,b,t)\n",
    "        t_list.append(t)\n",
    "        data.append(results)\n",
    "    return t_list,data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "num=1024\n",
    "results_list3=get_time_data_z2_real(0.5,0.5,np.pi/4,0.001,0.005)\n",
    "plt.plot(results_list3[0],results_list3[1])\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Acceptance Probability') #results begin after 8:33 PM March 16, on Lagos"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'Acceptance Probability')"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "num=4000\n",
    "results_list3=get_time_data_z2_real(0.5,0.5,np.pi/4,0.001,0.005, t0=0.09)\n",
    "plt.plot(results_list3[0],results_list3[1])\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Acceptance Probability') #results begin after 9 AM March 22, on lagos"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  },
  "widgets": {
   "application/vnd.jupyter.widget-state+json": {
    "state": {
     "1005e19f9f0b4bedb014ab11969681c1": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "1460a99cfc1b436785b203abd38c4a63": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ButtonStyleModel",
      "state": {}
     },
     "25548990312b4011aa59f4aec77d50ce": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_e235bb7369d246b59c8da58b132003e0",
       "style": "IPY_MODEL_879f7341597e4d60ad671fbffd3c4960",
       "value": "<h5>Status</h5>"
      }
     },
     "2b6a21c81bd1474c8a314f98f4510114": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_434161de213544afa448d42a3f5f02f9",
       "style": "IPY_MODEL_7654fd98d4cb470e87ef27f5e0080b95",
       "value": "<p style='font-family: IBM Plex Sans, Arial, Helvetica, sans-serif; font-size: 20px; font-weight: medium;'>Circuit Properties</p>"
      }
     },
     "3036a09843f14d08b7ae5be16ae4f44e": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "margin": "0px 0px 0px 37px",
       "width": "600px"
      }
     },
     "434161de213544afa448d42a3f5f02f9": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "margin": "0px 0px 10px 0px"
      }
     },
     "4bdcc98a3edd4cd8a64e02b6fbc8f9f6": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "grid_area": "right",
       "padding": "0px 0px 0px 0px",
       "width": "70px"
      }
     },
     "546fc03fb56a489fbf79684123a7a0e4": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "ButtonModel",
      "state": {
       "button_style": "primary",
       "description": "Clear",
       "layout": "IPY_MODEL_4bdcc98a3edd4cd8a64e02b6fbc8f9f6",
       "style": "IPY_MODEL_1460a99cfc1b436785b203abd38c4a63"
      }
     },
     "585709f0c7574b38af571cb55e37979f": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "grid_template_areas": "\n                                       \". . . . right \"\n                                        ",
       "grid_template_columns": "20% 20% 20% 20% 20%",
       "width": "100%"
      }
     },
     "595ce1c027fc42e99416c121bde24c74": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_d935dbcdd1814c53bca0c83967e83bd4",
        "IPY_MODEL_9b279204cc6a45de8afd85937babdc32",
        "IPY_MODEL_25548990312b4011aa59f4aec77d50ce",
        "IPY_MODEL_e6524d6ef5bd42cca5fa6ab6764620db",
        "IPY_MODEL_82d9516d716847fe93fa6271b234fb34"
       ],
       "layout": "IPY_MODEL_3036a09843f14d08b7ae5be16ae4f44e"
      }
     },
     "5ae5385c57624125924b9add1f34eec5": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "75f09a72dd434fed8627f6c321786cec": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {}
     },
     "7654fd98d4cb470e87ef27f5e0080b95": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "82d9516d716847fe93fa6271b234fb34": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_75f09a72dd434fed8627f6c321786cec",
       "style": "IPY_MODEL_5ae5385c57624125924b9add1f34eec5",
       "value": "<h5>Message</h5>"
      }
     },
     "879f7341597e4d60ad671fbffd3c4960": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "8de0b21b9c6242668709bcd49c07fb16": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "GridBoxModel",
      "state": {
       "children": [
        "IPY_MODEL_546fc03fb56a489fbf79684123a7a0e4"
       ],
       "layout": "IPY_MODEL_585709f0c7574b38af571cb55e37979f"
      }
     },
     "957c5fdf82d243748d51bf77122ec17a": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "width": "190px"
      }
     },
     "9b279204cc6a45de8afd85937babdc32": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_b9a0299f0559435899cc3b8d575292a8",
       "style": "IPY_MODEL_a0dcab7874984841a8e1aa9df6a924c1",
       "value": "<h5>Backend</h5>"
      }
     },
     "a0dcab7874984841a8e1aa9df6a924c1": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "ad7f95913fb843de854b1954c5c50a07": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "width": "70px"
      }
     },
     "b9a0299f0559435899cc3b8d575292a8": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "width": "145px"
      }
     },
     "c3176d66d57044e4b762b310b73ba6eb": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "DescriptionStyleModel",
      "state": {
       "description_width": ""
      }
     },
     "d935dbcdd1814c53bca0c83967e83bd4": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_957c5fdf82d243748d51bf77122ec17a",
       "style": "IPY_MODEL_1005e19f9f0b4bedb014ab11969681c1",
       "value": "<h5>Job ID</h5>"
      }
     },
     "e235bb7369d246b59c8da58b132003e0": {
      "model_module": "@jupyter-widgets/base",
      "model_module_version": "1.2.0",
      "model_name": "LayoutModel",
      "state": {
       "width": "95px"
      }
     },
     "e6524d6ef5bd42cca5fa6ab6764620db": {
      "model_module": "@jupyter-widgets/controls",
      "model_module_version": "1.5.0",
      "model_name": "HTMLModel",
      "state": {
       "layout": "IPY_MODEL_ad7f95913fb843de854b1954c5c50a07",
       "style": "IPY_MODEL_c3176d66d57044e4b762b310b73ba6eb",
       "value": "<h5>Queue</h5>"
      }
     }
    },
    "version_major": 2,
    "version_minor": 0
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/isingandHXY.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "a3402f74-4ee7-4fbc-ada4-4e3ad9b2780a",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "# Importing standard Qiskit libraries\n",
    "from qiskit import QuantumCircuit, transpile, Aer, IBMQ\n",
    "from qiskit.tools.jupyter import *\n",
    "from qiskit.visualization import *\n",
    "from ibm_quantum_widgets import *\n",
    "\n",
    "# Loading your IBM Q account(s)\n",
    "provider = IBMQ.load_account()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "28af3b05-f7a1-4443-bfaf-3fe12ad04d6a",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<frozen importlib._bootstrap>:219: RuntimeWarning: scipy._lib.messagestream.MessageStream size changed, may indicate binary incompatibility. Expected 56 from C header, got 64 from PyObject\n"
     ]
    }
   ],
   "source": [
    "from qiskit.extensions import *\n",
    "from qiskit import execute\n",
    "from qiskit.providers.aer import noise, QasmSimulator, StatevectorSimulator, UnitarySimulator\n",
    "from qiskit.providers.aer.noise import NoiseModel\n",
    "import math\n",
    "from random import *\n",
    "import matplotlib.pyplot as plt\n",
    "# magic word for producing visualizations in notebook\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7a874028-1259-4e32-b309-ab3c62b5743c",
   "metadata": {},
   "outputs": [],
   "source": [
    "##Backends options\n",
    "\n",
    "#takes as argument a circuit, a choice of backend (numbered), and a device name (str)\n",
    "#if choice ==1, device name is irrelevant\n",
    "def backend_choice(qc,choice,device_name):\n",
    "    if choice == 1:\n",
    "        ##simulator\n",
    "        backend = Aer.get_backend('qasm_simulator')\n",
    "        result = execute(qc,backend,noise_model=noise_model,shots=num).result()\n",
    "        counts = result.get_counts()\n",
    "        noise = noise_model\n",
    "    if choice == 2:\n",
    "        ##Using real machine as a backend\n",
    "        provider = IBMQ.get_provider(hub='ibm-q-research')\n",
    "        backend = provider.get_backend(device_name)\n",
    "        device = provider.get_backend(device_name)\n",
    "        result = execute(qc,backend,shots=num).result()\n",
    "        counts = result.get_counts()\n",
    "        noise=applyNoise(qc,device,backend)#returns noisy state counts data\n",
    "    if choice == 3:\n",
    "        ##Using real machines as noise model\n",
    "        provider = IBMQ.get_provider(hub = 'ibm-q-research') \n",
    "        device = provider.get_backend(device_name) \n",
    "        result = execute(qc,device,noise_model=noise_model).result()\n",
    "        counts=result.get_counts()\n",
    "        noise=0\n",
    "    if choice == 4:\n",
    "        ##simulator sans noise\n",
    "        backend = Aer.get_backend('qasm_simulator')\n",
    "        result = execute(qc,backend,shots=num).result()\n",
    "        counts = result.get_counts()\n",
    "        noise = 0\n",
    "    return counts,noise"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "de74ee70-1258-41d2-a029-bcf6c9a3c9d7",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Ising Hamiltonian 1: Cyclic Ring\n",
    "#H= \\sum_{i=1}^{N-1} \\sigma^Z_i \\otimes \\sigma^Z_{i+1} + \\sigma^Z_N \\otimes \\sigma^Z_1 + \\sum_{i=1}^N \\sigma^X_i\n",
    "\n",
    "def Ising_ring(N,circ,t,offset=0):\n",
    "    #is_circ=QuantumCircuit(N,N)\n",
    "    #Using Trotterization to write Hamiltonian evolution as a profuct of evolution of each local evolution, we set r=2\n",
    "    #add sigma-z terms first\n",
    "    o=offset\n",
    "    H_z=np.array([[np.exp(-1j*t/2),0,0,0],[0,np.exp(1j*t/2),0,0],[0,0,np.exp(1j*t/2),0],[0,0,0,np.exp(-1j*t/2)]])\n",
    "    H_z=UnitaryGate(H_z)\n",
    "    H_x=np.array([[np.cos(t/2),-1j*np.sin(t/2)],[-1j*np.sin(t/2),np.cos(t/2)]])\n",
    "    H_x=UnitaryGate(H_x)\n",
    "    for i in range(0,N-1):\n",
    "        circ.append(H_z,[i+o,i+o+1])\n",
    "    circ.append(H_z,[N-1+o,0+o])\n",
    "    #add sigma-x terms second\n",
    "    for i in range(0,N):\n",
    "        circ.append(H_x,[i+o])\n",
    "    H_z=np.array([[np.exp(-1j*t/2),0,0,0],[0,np.exp(1j*t/2),0,0],[0,0,np.exp(1j*t/2),0],[0,0,0,np.exp(-1j*t/2)]])\n",
    "    H_z=UnitaryGate(H_z)\n",
    "    H_x=np.array([[np.cos(t/2),-1j*np.sin(t/2)],[-1j*np.sin(t/2),np.cos(t/2)]])\n",
    "    H_x=UnitaryGate(H_x)\n",
    "    for i in range(0,N-1):\n",
    "        circ.append(H_z,[i+o,i+o+1])\n",
    "    circ.append(H_z,[N-1+o,0+o])\n",
    "    #add sigma-x terms second\n",
    "    for i in range(0,N):\n",
    "        circ.append(H_x,[i+o])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "576de576-4ca7-4e01-bc98-3250b65a9c55",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1290.6x385.28 with 1 Axes>"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "####Check that the ising_ring generates a circuit\n",
    "N=4\n",
    "test=QuantumCircuit(N+1,N+1)\n",
    "Ising_ring(N,test,0.1,1)\n",
    "test.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "c38a78af-8433-40c7-9505-a069f53822ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "####Testing Symmetry: \n",
    "#First: \\sigma^X_1 \\otimes \\cdots \\otimes \\sigma^X_N\n",
    "#Second: Cyclic shifts\n",
    "\n",
    "#First symm uses only one, denoted c to target (first target g)\n",
    "def sigma_x_symm(circ,N,g=1,c=0):\n",
    "    for i in range(g,N+g):\n",
    "        circ.cnot(c,i)\n",
    "        \n",
    "#For future use:    \n",
    "def sigma_y_symm(circ,N,g=1,c=0):\n",
    "    for i in range(g,N+g):\n",
    "        circ.cy(c,i)\n",
    "        \n",
    "def sigma_z_symm(circ,N,g=1,c=0):\n",
    "    for i in range(g,N+g):\n",
    "        circ.cz(c,i)\n",
    "    \n",
    "#For cyclic shifts, it is easier to code case-by-case using binary system\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "75d7968e-a292-480d-8207-85086fca9bb8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1591.6x1288.28 with 1 Axes>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#A test to ensure circuit generation is working\n",
    "\n",
    "circ=QuantumCircuit(2*N+1,2*N+1)\n",
    "circ.h(0)\n",
    "#create max. mixed state\n",
    "for k in range(1,N+1):\n",
    "    circ.h(k)\n",
    "    circ.cnot(k,k+N)\n",
    "#group\n",
    "sigma_x_symm(circ,N)\n",
    "#circuit under test\n",
    "Ising_ring(N,circ,0.1,1)\n",
    "#uncompute\n",
    "sigma_x_symm(circ,N)\n",
    "circ.h(0)\n",
    "circ.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "235a9719-f0e7-4323-8914-1c43c4e65f5b",
   "metadata": {},
   "outputs": [],
   "source": [
    "#for 1st sym, we want to be able to parameterize the circuit by variable \"t\" to give time evolution\n",
    "def ising_ring_param(t,N,num):\n",
    "    circ=QuantumCircuit(2*N+1,2*N+1)\n",
    "    circ.h(0)\n",
    "    #create state#\n",
    "    for k in range(1,N+1):\n",
    "        circ.h(k)\n",
    "        circ.cnot(k,k+N)\n",
    "    \n",
    "    sigma_x_symm(circ,N)\n",
    "    Ising_ring(N,circ,t,1)\n",
    "    sigma_x_symm(circ,N)\n",
    "    circ.h(0)\n",
    "    \n",
    "    circ.measure(0,0)\n",
    "    #tell IBM what outcome I want. No, this is not good coding.\n",
    "    outcome=\"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000\"\n",
    "    outcome=outcome[:2*N+1]\n",
    "    (counts,noise)=backend_choice(circ,1,'ibm_lagos')\n",
    "    p=counts[outcome]/num\n",
    "    return p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "b807c21c-f519-47bc-bb2b-acccdacd85d7",
   "metadata": {},
   "outputs": [],
   "source": [
    "#gets data outputs as time evolves; this will allow us to plot. \n",
    "#I do many iterations of this function for different circuits\n",
    "def get_time_data(num=1024):\n",
    "    t_list=[]\n",
    "    data=[]\n",
    "    for i in range(1,100):\n",
    "        t=i/100\n",
    "        results=ising_ring_param(t,N,num)\n",
    "        t_list.append(t)\n",
    "        data.append(results)\n",
    "    return t_list,data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "c87f254d-69c0-4dc7-881e-85bf83fd381e",
   "metadata": {},
   "outputs": [],
   "source": [
    "##For Noise##\n",
    "import os\n",
    "from qiskit.providers.aer.noise import NoiseModel\n",
    "from qiskit.test.mock import FakeVigo\n",
    "device_backend = FakeVigo()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "54ab4641-e456-4f1c-9bb1-9bcecb057fa8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "NoiseModel:\n",
      "  Basis gates: ['cx', 'id', 'kraus', 'qerror_loc', 'quantum_channel', 'roerror', 'rz', 'save_amplitudes', 'save_amplitudes_sq', 'save_density_matrix', 'save_expval', 'save_expval_var', 'save_probabilities', 'save_probabilities_dict', 'save_stabilizer', 'save_state', 'save_statevector', 'save_statevector_dict', 'set_density_matrix', 'set_stabilizer', 'set_statevector', 'snapshot', 'sx', 'x']\n",
      "  Instructions with noise: ['id', 'measure', 'x', 'sx', 'cx']\n",
      "  Qubits with noise: [0, 1, 2, 3, 4]\n",
      "  Specific qubit errors: [('id', (0,)), ('id', (1,)), ('id', (2,)), ('id', (3,)), ('id', (4,)), ('sx', (0,)), ('sx', (1,)), ('sx', (2,)), ('sx', (3,)), ('sx', (4,)), ('x', (0,)), ('x', (1,)), ('x', (2,)), ('x', (3,)), ('x', (4,)), ('cx', (3, 4)), ('cx', (4, 3)), ('cx', (3, 1)), ('cx', (1, 3)), ('cx', (1, 2)), ('cx', (2, 1)), ('cx', (0, 1)), ('cx', (1, 0)), ('measure', (0,)), ('measure', (1,)), ('measure', (2,)), ('measure', (3,)), ('measure', (4,))]\n",
      "\n"
     ]
    }
   ],
   "source": [
    "###For Noise###\n",
    "backend = Aer.get_backend('aer_simulator')\n",
    "counts1 = []\n",
    "values1 = []\n",
    "noise_model = None\n",
    "device = QasmSimulator.from_backend(device_backend)\n",
    "coupling_map = device.configuration().coupling_map\n",
    "noise_model = NoiseModel.from_backend(device)\n",
    "basis_gates = noise_model.basis_gates\n",
    "\n",
    "\n",
    "print(noise_model)\n",
    "print()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "d331d3d1-c52f-4732-9a27-8dd3557260a8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.0, 1.2)"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "num=10000\n",
    "results_list=get_time_data(num)\n",
    "plt.plot(results_list[0],results_list[1])\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Acceptance Probability')\n",
    "plt.ylim(0,1.2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "8285538c-51fe-4fda-8eb1-23c07e16f88b",
   "metadata": {},
   "outputs": [],
   "source": [
    "#for 2nd sym\n",
    "\n",
    "#cyclic group of order 3\n",
    "def cyc3_ising_ring_param(t,num):\n",
    "    N=3\n",
    "    circ=QuantumCircuit(2*N +2,2*N +2)\n",
    "    #ancilla\n",
    "    circ.h(0)\n",
    "    circ.cnot(0,1)\n",
    "    \n",
    "    #create state#\n",
    "    for k in range(2,N+2):\n",
    "        circ.h(k)\n",
    "        circ.cnot(k,k+N)\n",
    "    \n",
    "    #cyclic shift on 3 qubits#\n",
    "    circ.cswap(0,2,3)\n",
    "    circ.cswap(0,3,4)\n",
    "    circ.cswap(1,2,4)\n",
    "    circ.cswap(1,2,3)\n",
    "    \n",
    "    #Ham evolution#\n",
    "    Ising_ring(3,circ,t,2)\n",
    "    \n",
    "    #dagger cyclic shift#\n",
    "    circ.cswap(1,2,3)\n",
    "    circ.cswap(1,2,4)\n",
    "    circ.cswap(0,3,4)\n",
    "    circ.cswap(0,2,3)\n",
    "    #uncompute\n",
    "    circ.cnot(0,1)\n",
    "    circ.h(0)\n",
    "    \n",
    "    circ.measure(0,0)\n",
    "    circ.measure(1,1)\n",
    "    #tell IBM what outcome I want. No, this is not efficient.\n",
    "    outcome=\"\"\n",
    "    for j in np.zeros(5):\n",
    "        j2=int(j)\n",
    "        j2=str(j2)\n",
    "        outcome += outcome+j2\n",
    "    outcome=outcome[:2*N+2]\n",
    "    (counts,noise)=backend_choice(circ,1,'ibm_lagos')\n",
    "    p=counts[outcome]/num\n",
    "    return p\n",
    "\n",
    "#cyclic group of order 4\n",
    "def cyc4_ising_ring_param(t,num):\n",
    "    N=4\n",
    "    circ=QuantumCircuit(2*N +2,2*N +2)\n",
    "    \n",
    "    #create state#\n",
    "    for k in range(2,N+2):\n",
    "        circ.h(k)\n",
    "        circ.cnot(k,k+N)\n",
    "    \n",
    "    #ancilla\n",
    "    circ.h(0)\n",
    "    circ.h(1)\n",
    "    #cyclic shift on 4 qubits#\n",
    "    circ.cswap(0,2,3)\n",
    "    circ.cswap(0,3,4)\n",
    "    circ.cswap(0,4,5)\n",
    "    circ.cswap(1,2,4)\n",
    "    circ.cswap(1,3,5)\n",
    "    \n",
    "    #Ham evolution#\n",
    "    Ising_ring(4,circ,t,2)\n",
    "    \n",
    "    #dagger cyclic shift#\n",
    "    circ.cswap(1,3,5)\n",
    "    circ.cswap(1,2,4)\n",
    "    circ.cswap(0,4,5)\n",
    "    circ.cswap(0,3,4)\n",
    "    circ.cswap(0,2,3)\n",
    "    \n",
    "    #ancilla\n",
    "    circ.h(0)\n",
    "    circ.h(1)\n",
    "    \n",
    "    circ.measure(0,0)\n",
    "    circ.measure(1,1)\n",
    "    #tell IBM what outcome I want. No, this is not efficient.\n",
    "    outcome=\"0000000000000000000000000000000\"\n",
    "    outcome=outcome[:2*N+2]\n",
    "    (counts,noise)=backend_choice(circ,1,'ibm_lagos')\n",
    "    p=counts[outcome]/num\n",
    "    return p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "ee59b3d4-1f7b-4e1d-a9d6-1d559860c834",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_time_data_c3(num=1024):\n",
    "    t_list=[]\n",
    "    data=[]\n",
    "    for i in range(1,100):\n",
    "        t=i/100\n",
    "        results=cyc3_ising_ring_param(t,num)\n",
    "        t_list.append(t)\n",
    "        data.append(results)\n",
    "    return t_list,data\n",
    "\n",
    "def get_time_data_c4(num=1024):\n",
    "    t_list=[]\n",
    "    data=[]\n",
    "    for i in range(1,100):\n",
    "        t=i/100\n",
    "        results=cyc4_ising_ring_param(t,num)\n",
    "        t_list.append(t)\n",
    "        data.append(results)\n",
    "    return t_list,data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "827b7c6a-e046-4550-b452-7513a31add9b",
   "metadata": {},
   "outputs": [],
   "source": [
    "num=10000\n",
    "results_list2=get_time_data_c3(num)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "33688df5-1f75-4550-b593-124c6c5e0758",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f87942aac10>"
      ]
     },
     "execution_count": 65,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plt.plot(results_list2[0],results_list2[1],label='Cyclic Shifts, N=3',linestyle=\"dashed\")\n",
    "plt.plot(results_list4[0],results_list4[1],label='Cyclic Shifts, N=4',linestyle=\"dotted\")\n",
    "plt.plot(results_list[0],results_list[1],label='Sigma X Sum')\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Acceptance Probability')\n",
    "plt.title('Ising Model with Noisy Simulator')\n",
    "plt.ylim(0.75,1.0)\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "67aaaa0b-a20c-4d7c-8040-bbb0499779a1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'Acceptance Probability')"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "num=10000\n",
    "results_list4=get_time_data_c4(num)\n",
    "plt.plot(results_list[0],results_list[1])\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Acceptance Probability')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "f35045a9-a8ab-42cf-9113-c2c8873e33bb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'Acceptance Probability')"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "num=10000\n",
    "results_list=get_time_data_c4(num)\n",
    "plt.plot(results_list[0],results_list[1])\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Acceptance Probability')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "ec2b4a12-a69e-4138-826f-4a75381956d0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'Acceptance Probability')"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "num=10000\n",
    "results_list=get_time_data_c4(num)\n",
    "plt.plot(results_list[0],results_list[1])\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Acceptance Probability')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "id": "f01aa4f0-e2d8-4327-a437-6e92be907c85",
   "metadata": {},
   "outputs": [],
   "source": [
    "def cyc4_test_param(t,num):\n",
    "    circ=QuantumCircuit(5,5)\n",
    "    #ancilla\n",
    "    circ.h(0)\n",
    "    #cyclic shift on 4 qubits#\n",
    "    circ.cswap(0,1,2)\n",
    "    circ.cswap(0,2,3)\n",
    "    circ.cswap(0,3,4)\n",
    "    \n",
    "    #Ham evolution#\n",
    "    Ising_ring(4,circ,t,1)\n",
    "    \n",
    "    #dagger cyclic shift#\n",
    "    circ.cswap(0,3,4)\n",
    "    circ.cswap(0,2,3)\n",
    "    circ.cswap(0,1,2)\n",
    "    \n",
    "    #ancilla\n",
    "    circ.h(0)\n",
    "    \n",
    "    circ.measure(0,0)\n",
    " \n",
    "    #tell IBM what outcome I want. No, this is not efficient.\n",
    "    outcome=\"0000000000000000000000000000000\"\n",
    "    outcome=outcome[:5]\n",
    "    (counts,noise)=backend_choice(circ,1,'ibm_lagos')\n",
    "    p=counts[outcome]/num\n",
    "    return p\n",
    "\n",
    "def get_time_test_c4(num=1024):\n",
    "    t_list=[]\n",
    "    data=[]\n",
    "    for i in range(1,100):\n",
    "        t=i/1000\n",
    "        results=cyc4_test_param(t,num)\n",
    "        t_list.append(t)\n",
    "        data.append(results)\n",
    "    return t_list,data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "5a60ddd6-de7e-4f89-8095-a39680baa734",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'Acceptance Probability')"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "num=10000\n",
    "results_list=get_time_test_c4(num)\n",
    "plt.plot(results_list[0],results_list[1])\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Acceptance Probability')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "ab2da02c-3301-4587-8966-e0755d7d27dc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Traceback \u001b[1;36m(most recent call last)\u001b[0m:\n",
      "\u001b[1;36m  Input \u001b[1;32mIn [62]\u001b[1;36m in \u001b[1;35m<cell line: 2>\u001b[1;36m\u001b[0m\n",
      "\u001b[1;33m    plt.plot(results_list4[0],results_list4[1],label='Cyclic Shifts, N=4')\u001b[0m\n",
      "\u001b[1;31mNameError\u001b[0m\u001b[1;31m:\u001b[0m name 'results_list4' is not defined\n",
      "\n",
      "Use %tb to get the full traceback.\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "<style>\n",
       ".button {\n",
       "  border: none;\n",
       "  color: white;\n",
       "  padding: 4px 8px;\n",
       "  text-align: center;\n",
       "  text-decoration: none;\n",
       "  display: inline-block;\n",
       "  font-size: 12px;\n",
       "  margin: 4px 2px;\n",
       "  transition-duration: 0.2s;\n",
       "  cursor: pointer;\n",
       "}\n",
       ".iqx-button {\n",
       "  background-color: #0f62fe; \n",
       "  color: white; \n",
       "}\n",
       ".iqx-button:hover {\n",
       "  background-color: #0043ce;\n",
       "  color: white;\n",
       "}\n",
       "</style>\n",
       "<a href=\"https://stackoverflow.com/search?q=NameError: name 'results_list4' is not defined\" target='_blank'><button class='button iqx-button'>Search for solution online</button></a>\n"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(results_list2[0],results_list2[1],label='Cyclic Shifts, N=3')\n",
    "plt.plot(results_list4[0],results_list4[1],label='Cyclic Shifts, N=4')\n",
    "plt.plot(results_list[0],results_list[1],label='Sigma X Sum')\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Acceptance Probability')\n",
    "plt.title('Ising Model with Noisy Simulator')\n",
    "plt.ylim(0,1)\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "f3ea72c3-2a36-4bc0-b4ee-d78236cb5e97",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Second example: Heisenberg XY model\n",
    "# H = J * \\sum_{i=1}^{N-1} \\sigma^x_i \\otimes \\sigma^x_{i+1} + \\sigma^y_i \\otimes \\sigma^y_{i+1} \n",
    "\n",
    "def heisenbergXY(N,circ,t,offset=0,J=1):\n",
    "    #Using Trotterization to write Hamiltonian evolution as a profuct of evolution of each local evolution\n",
    "    #add sigma-x terms first\n",
    "    o=offset\n",
    "    H_xx=np.array([[np.cos(J*t),0,0,-1j*np.sin(J*t)],[0,np.cos(J*t),-1j*np.sin(J*t),0],[0,-1j*np.sin(J*t),np.cos(t*J),0],[-1j*np.sin(J*t),0,0,np.cos(J*t)]])\n",
    "    H_xx=UnitaryGate(H_xx)\n",
    "    H_yy=np.array([[np.cos(J*t),0,0,1j*np.sin(J*t)],[0,np.cos(J*t),-1j*np.sin(J*t),0],[0,-1j*np.sin(J*t),np.cos(J*t),0],[1j*np.sin(J*t),0,0,np.cos(J*t)]])\n",
    "    H_yy=UnitaryGate(H_yy)\n",
    "    for k in range(0,N-1):\n",
    "        circ.append(H_xx,[k+o,k+o+1])\n",
    "    #circ.append(H_xx,[N-1+o,0+o])#; cyclic only\n",
    "    for k in range(0,N-1):\n",
    "        circ.append(H_yy,[k+o,k+o+1])\n",
    "    for k in range(0,N-1):\n",
    "        circ.append(H_xx,[k+o,k+o+1])\n",
    "    #circ.append(H_xx,[N-1+o,0+o])#; cyclic only\n",
    "    for k in range(0,N-1):\n",
    "        circ.append(H_yy,[k+o,k+o+1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "ea9ddd8f-9636-49b7-be96-aa4d3bb89b13",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1170.2x445.48 with 1 Axes>"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "####Check that heisenbergXY generates a circuit\n",
    "N=4\n",
    "test=QuantumCircuit(N+2,N+2)\n",
    "heisenbergXY(N,test,0.1,offset=1)\n",
    "test.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "148cd7d5-5e23-4117-8192-24b216ce49eb",
   "metadata": {},
   "outputs": [],
   "source": [
    "#According to arxiv 0101013, recover SWAP Gate for N=2, J*t=np.pi/2 so let's test that\n",
    "N=2\n",
    "num=10000\n",
    "test=QuantumCircuit(N,N)\n",
    "test.x(0)\n",
    "heisenbergXY(N,test,np.pi/2,offset=0,J=1)\n",
    "test.measure(0,0)\n",
    "test.measure(1,1)\n",
    "(counts,noise)=backend_choice(test,4,'ibm_lagos')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "9773354f-e8fd-40f2-853a-efc12378bdc4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'10': 10000}"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "counts #input was 01"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "2ed7794f-f7cc-4eb0-98d8-ee8e7be0400a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'01': 10000}"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "counts #input was 10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "c0a50895-edca-4afc-b1b5-6f564b8e477d",
   "metadata": {},
   "outputs": [],
   "source": [
    "#controlled Hadamard\n",
    "chad=HGate().control(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "b8dde999-6f10-4d88-b788-3aff331f8de8",
   "metadata": {},
   "outputs": [],
   "source": [
    "#This funct\n",
    "def HXY_param(t,N,num,choice='x'):\n",
    "    circ=QuantumCircuit(2*N+2,2*N+2)\n",
    "    circ.h(0)\n",
    "    circ.h(1)\n",
    "    #create state#\n",
    "    for k in range(2,N+2):\n",
    "        circ.h(k)\n",
    "        circ.cnot(k,k+N)\n",
    "    #test for X,Y,Z symmetry\n",
    "    sigma_x_symm(circ,N,g=2)\n",
    "    sigma_y_symm(circ,N,g=2,c=1)\n",
    "    \n",
    "    heisenbergXY(N,circ,t,offset=2,J=1)\n",
    "    \n",
    "    #uncompute\n",
    "    sigma_y_symm(circ,N,g=2,c=1)\n",
    "    sigma_x_symm(circ,N,g=2)\n",
    "    circ.h(0)\n",
    "    circ.h(1)\n",
    "    \n",
    "    circ.measure(0,0)\n",
    "    circ.measure(1,1)\n",
    "    #tell IBM what outcome I want. No, this is not good coding.\n",
    "    outcome=\"0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000\"\n",
    "    outcome=outcome[:2*N+2]\n",
    "    (counts,noise)=backend_choice(circ,1,'ibm_lagos')\n",
    "    p=counts[outcome]/num\n",
    "    return p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "15c949bc-a358-4c33-b0c4-fcc7e8992eb2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABAoAAAFeCAYAAAAMg/1qAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAABBUUlEQVR4nO3de3wU9b3/8ffu5grhFiK3hIshBCUQIne8kKAoF1FRQUXLaRGFAp4WW1s5RU9tsRylaKn+WpVKpajFCkLFClZEElQEDAiCKAHCLRAuco8kQHb398c2Awu5bMLuzGzyej4e82AzO/vdT74kmZn3fuc7Dq/X6xUAAAAAAIAkp9UFAAAAAAAA+yAoAAAAAAAABoICAAAAAABgICgAAAAAAAAGggIAAAAAAGAgKAAAAAAAAAaCAgAAAAAAYCAoAAAAAAAABoICAAAAAABgICgAAAAAAAAGggIAAAAAAGAgKAAAAAAAAAaCAgAAAAAAYCAoAAAAAAAABoICAAAAAABgICgAAAAAAAAGggIAAAAAAGAgKAAAAAAAAAaCAgAAAAAAYCAoAAAAAAAABoICAAAAAABgICgAAAAAAAAGggIAAAAAAGAgKAAAAAAAAAaCAgAAAAAAYCAoAAAAAAAAhgirC7C7hbnSvmPWvHdiE+muHta8NwAAAIDwxXmMeSZNmqQNGzZY8t4ZGRmaOXNm0NslKKjCvmPSjkNWVwEAAAAAgeM8xjwbNmxQTk6O1WUEFZceAAAAAAAAA0EBAAAAAAAwEBQAAAAAAAADQQEAAAAAADAQFAAAAAAAAANBAQAAAAAAMBAUAAAAAABgMqfTqSZNmig+Pl4ul6vSbR0Oh/r162dSZQQFAAAAAACYIikpSU899ZQ++eQTnTx5UkePHtWRI0dUVFSkNWvWaPr06erQoYPfaxwOh15++WXl5OTooYceMqXOCFPeBQih705JBUclh0Nqd4XUKNbqiqp2zi1tOyCVnJMa1/PV7XRYXRUAAIA9lZyTth+UzpZKzRpKSfFWV1Q1r1fae9R3rBodIaW08P2LuqlJkyZ6/vnnNWrUKL/RA8ePH5fH41F8fLx69eqlXr166Re/+IX++c9/auLEiSosLNTLL7+ssWPHqri4WPn5+abUa+sfVY/Ho+eff16vvPKK9u7dq44dO+qFF17Q2LFjlZmZqVmzZlld4iUWPJ2lNp0HqNewJwJaj5r77pQ0f6209cD5dU6H1LW1dHdPKS7Gutoq4vFKy7+WVnwjnT57fn1CnHR7Nym9tXW1AQAA2E2pW3pvg7Rqm++DljKJTaS7e0jJzSwrrVJbC6VF66QDJ86vi4qQbkiVhnSVXDYd1825TGhcf/31evvtt9WyZUudPXtWb7/9tl5//XWtXbtWR44ckSQ1bNhQPXr00H333acHHnhAw4YNU1ZWltasWaOBAwequLhYQ4cO1ccff2xKzTb9EfUZM2aMpk6dqnHjxmnp0qW65557NHLkSOXn56t79+5WlwcLHSmSZv5byjvgv97jlTbskV5YJp0+Y01tlVmUK72/0T8kkHzfz19XSrk7rakLAADAbtwe3/FRzrf+IYEk7T8m/Wm5tOOgNbVV5pv90isrpIMn/NefLZWWb5Fe/8x3zIq6ITMzUx9++KFatmypTz/9VGlpabr//vu1dOlSIySQpJMnT+rjjz/W2LFjlZKSovfee0+NGzfWwIEDdfbsWVNDAsnGQcG8efM0Z84cLV68WI899pj69++vKVOmqG/fviotLVW3bt2sLhEW+tcG6fszUnl/Y72SDp30fWpvJ3uOSJ/klf9c2fcxf610ptS0kgAAAGzrq73Slv3lP+eV5PFI/1jrG+JvFx6P9NZqX00VlbVhj/RtBd8XapeWLVtq0aJFio2N1ezZs5WZmant27dX+boDBw6osLDQb93Bg+amYrYNCqZNm6ZBgwYpMzPTb31KSooiIyOVnp4uSdq1a5cyMzOVmpqqLl266JNPPrGiXJioqETauKfiP75lPtvmS6LtYtU2qappCM6USht2m1IOAACArX2a55uDqiJlHw7lHzKtpCp9UyidKK78ONXh8B2novZ75ZVX1KRJEy1ZskQPP/ywPJ6qT07KJi4sm5NgyZIlioqK0muvvVblnRGCyZZzFBQUFGjz5s169NFHL3luz549SktLU3R0tCRp3LhxuvfeezVhwgStWrVKI0aM0M6dOxUVFVXpezgq+6tzgbunrFDS1VnVqn/tu7/TuiUz/NadKylSm84DqtVOTk62fnJL/2q9pi5okdJH9z71eZXbnT4rNWzaUqePH6hyWzPc8+tVatmhb6XbeD1uPfbkH/TpvF+YVBUAAIA9jX3psGIbJFS53Z0PjNem5S+bUFHVut36mG4Y+ftKt/F6pVUbdmps/+SQ1lKT8xgpOOcynMdIvXv31m233abjx4/r4YcfljeAoS8XhwRDhw7VF198oc2bN6tnz5664447tHDhQr/X5OTkBHxuKymgOiQbBwWS1KJFC7/1xcXFysnJ0eDBgyVJ3333nT799FMtXrxYknTttdeqVatWWrFihQYOHGhu0RfodceUcicAQXB4Ss9WvVENtg01d+kZeT0eOZyVDORxOORx26dmAAAAq7gDPI6z0/FeoLV4Ss+FuJKa41wmOCZMmCDJN6pg//6qrzUpLyQom5NgxowZeuGFFzRx4sRLgoJQsWVQkJDgSw7z8vI0ZMgQY/306dNVWFhoTGS4Z88eNW/e3BhdIElXXnmldu+ueux2oEnKi8ukHRYNZ8rMzNKCp2100ZVNuD3SrxdKRZVMVuiQ77Y5xaeOVLyRyT762je3QmUcDqfmvvgrtf/Hr0ypCQAAwK7eWi2t2VHFMH5Jn7w/W03qzzarrEodPCH937+q3m5Y/1T9LcSTK3AeY56srCzl5OT4rRs6dKgk6dVXX63y9ZWFBJI0d+5cPffcc8rKylL9+vX1/fffG89lZmYqOzs7ON/IBWw5R0FycrLS09M1bdo0zZ07V8uXL9f48eP117/+VZK440Ed53JK/TpWvo1XUuZVppQTsD7tpUhXxfMUOCS1aiwlX2FiUQAAADZ1QxXHe5Lv1tJN6oe+lkA1byR1bFH5vFROh3R9B9NKggXatWun+Ph4HTp0qMrJC6sKCSTpxIkT2rx5s5xOpzIyMkJY+Xm2DAqcTqfmz5+vtLQ0jR8/XqNHj1ZCQoImTpwol8tlTGTYpk0bHTx4UGfOnP9oeefOnWrbtq1VpcMkN6X5dgyS/x/isseZV0nd25lcVBXiYqQH+/mCjvJ2Ho3q+Z6vxiVGAAAAtVZiE+nePr7jpvKO91o1lu7tbX5dVfnBtdIVDS9d75AvJKjoedQe7du3lyRt2bKl0u0CCQnKlLWVnBzauS2M2ryBjsG3gVGjRmnjxo366quvjHW33HKLhg0bZkxmOHz4cO3atavKyQwDZeWQnfbNpP++2Zr3Dgcej7R+t/TJVmn3f64wSG3hG22QlmjfE+6DJ6SVW8/PdtsoVuqbIl2f6gsTAAAAcN6u73zHe+t2+b6+ooF0XarUt70UHWlpaRUqPit9vl36LE868p9R4j2TpcyOvstjzcB5jHkuvvSgcePGSk9PV1FRkdavX1/h69q2bat169apXr16lYYEkpSWlqaEhAR98803OnTo/H9sqC49sOUcBRXJzc1Vnz59/Na9/PLL+tGPfqSZM2cqKipK8+bNC1pIAHtzOqUeV/qWSW/61k24ydqaAtG8kTSi1/mg4Dd3WVsPAACAnbVL8C1lQcGU2y0tJyCxUdKNnXxL2XHqA5Xf/Aq1yPHjx7Vy5coqt9u9e7cGDBig+Pj4SkMCSfr666+DVV5AwiYoKCoqUl5enjF7ZJnk5OSA/hMAAAAAALCTDRs2WF1CucImKIiLi5Pb7ba6DAAAAAAAajVbTmYIAAAAAACsQVAAAAAAAAAMBAUAAAAAAMBAUAAAAAAAAAwEBQAAAAAAwEBQAAAAAAAADAQFAAAAAADAEGF1AXaX2KRuvjcAAACA8MV5jHkyMjJq9Lr8PYWSpOQ2Lf0em/HeVSEoqMJdPayuAAAAAACqh/MY88ycObNGr5v87CxJ0jOPj/V7bAdcegAAAAAAAAwEBQAAAAAAwEBQAAAAAAAADAQFAAAAAADAQFAAAAAAAAAMBAUAAAAAAMBAUAAAAAAAAAwEBQAAAAAAwEBQAAAAAAAADAQFAAAAAADAQFAAAAAAAAAMBAUAAAAAAMBAUAAAAAAAAAwRVhdgdwtzpX3HrHnvxCbSXT2seW8AAAAA4Stcz2MmTZqkDRs2BLWeQGRkZGjmzJmmv69dERRUYd8xacchq6sAAAAAgMCF63nMhg0blJOTY3UZdR6XHgAAAAAAAANBAQAAAAAAMBAUAAAAAAAAA0EBAAAAAAAwEBQAAAAAAAADQQEAAAAAADBwe0QAAAAAQFi65ppr1KtXL3Xp0kVxcXE6c+aMtm7dqtzcXK1atUqlpaV+2zscDr388svat2+ffvvb31pUtf0RFAAAAAAAwkZERIQefvhhPfLII+rUqVOF2xUWFmrWrFn6wx/+oBMnThghwdixY1VcXKy5c+dq165d5hUeRmwdFHg8Hj3//PN65ZVXtHfvXnXs2FEvvPCCxo4dq8zMTM2aNcvqEoE6weOVvi6QPtsm7T8muZxSp0Tp+lSpZWOrq6vYkSJfzRv3SGdLpSsaSNd2kDLaSBEuq6sDAISz46elVdukL3dLJeek+PpS3xSpWzspyqZH2B6PtOk/+/PC4759Yeck6foOUvNGVlcHBKZz586aM2eOunfvLskXBnz00Uf68ssvdezYMdWrV09dunRRVlaWrrrqKv3617/WQw89pLFjx+qOO+4wQoKhQ4cSElTCpn/GfMaMGaOFCxfqySefVPfu3bVq1SqNHDlShw8f1s9+9jOryyvXgqez1KbzAPUa9kRA6wG7c3ukuZ9KG/dKDkne/6z/bJu0art0X2+pd3srKyzfN/ul2SulUvf5dUUlUv5hX+3j+ksxkdbVBwAIXzsOSbNWSGcuGNFcVCLtPiJ9kidNuEmqH21dfeUpdUt/XSlt2e+/P/9kq/RZnvSDa30hB+o2u5/L9O/fX4sXL1ZcXJx27dqlX/7yl1q0aNEllxeU6devn5555hn17dtX77//viQZIcHHH39sZulhx7aTGc6bN09z5szR4sWL9dhjj6l///6aMmWK+vbtq9LSUnXr1s3qEoE6YclGX0ggnT+oKOP1Sm+tlnZ9Z3pZlTpa5AsJ3G7/9WX17zws/WON6WUBAGqBohJfSHD2ovOSsn3M/mPS65+ZXlaVFn/pCwmkS/fnHq/0xipp3zHTywIClpGRoffee09xcXF688031aVLF82fP7/CkECSVq5cqRtuuEFffPGFsW7mzJmEBAGwbVAwbdo0DRo0SJmZmX7rU1JSFBkZqfT0dEnS//7v/yo1NVVOp1MLFiywolSg1jpTKn2aV/V2K78NfS3VsWq775OTiw+ELrRht3Tse9NKAgDUEqt3+PaPFe1jvJK+LZQOnDCzqsqdPuvbN1bG6/WNLgDsKCoqSq+//rrq16+vuXPnatSoUSoqKqrydQ6HQ3/+85/Vs2dPnT17VpI0YcIEJSUlhbrksGfLoKCgoECbN2/WiBEjLnluz549SktLU3S0bzzXoEGD9MEHH6hfv37Veg+HwxHQkpOTHYxvqUZycrIDrrOuL9X9f7XDEg41d+w+2G9YZXm8ktZuL7G81guXt5dtlddbWUzgqztr2ATLa2VhYWFhCa/l1QWr5fV4qjyOu23U/1hea9nS9fq7/S7Fq2i/mP3VMctrrWwJh2MnO9UdrucxOTk5l7Q3adIkde7cWXl5efrxj39c5XGedP7uBmVzEgwePFiLFi1So0aN9Ic//KGcmnMs/dm48LEZ71kVW85RUFBQIElq0aKF3/ri4mLl5ORo8ODBxrprr73W1NoCsfbd32ndkhl+686VFKlN5wEWVQTUTGR0/YC2i4iMkRwO38cRNhAVUz+gP4QRUfVMqAYAUJtExjSQw1n5Z21er1cR0fbZx0QEuj+Pig1xJQgHdjuXcblcmjhxoiTpJz/5iYqLi6t8zcUhQdmcBN9++61uvfVW3XnnnUpKSjLOO3EpW44oSEhIkCTl5fmPeZ4+fboKCwuNGS4vh9frDWjJzMyqdtu97pii8bOO+y2tUq+vdjuZmVkB11nXl+r+v9phCYeas/8d2OU8TepLXo/H8nrLlmuuTlIggelrL8+wvFYWFhYWlvBa+vdNq3If43A49Mdnn7S81rJlycK5Ve4THZISm8ZYXmtlSxmr6wiXumtyHiMF51zmcs5jLr70vH///mrTpo3y8vL04YcfVvneFYUEkrR//3698847crlcGjVq1EU1Z1r6s3HhYzPesyq2HFGQnJys9PR0TZs2TfHx8UpMTNSCBQu0ZMkSSQpKUACgaolNpNbxUsHRyq/3v66DaSUFpG+KtO1g5ds0iJHSEs2pBwBQe/RNkb7aW/k20RG+W/HaRbsEqXlD6dDJyudWuC7VzKqAwPTp00eS9N5771V5oltZSFBm8eLFGjlypHr37h2ymmsDW44ocDqdmj9/vtLS0jR+/HiNHj1aCQkJmjhxolwulzGRIYDQG9bdd1VBeR+eOOQ78LBbUNC1jZTSvPJt7uwuuWz5FxAAYGcdW1YdNA/rLkXZ6OM4h0O6q0fF+3PJ9+GAHW93DHTt2lWStH79+kq3CyQkuLCdjIyMoNdam9joT5i/1NRUrVixwm/dqFGj1KlTJ8XGcv0UYJb2zaTxN0pvrZGOXDS57NWtpPv7SrFR1tRWEZdTejhLmr9WWrfLf+qEBjG+g6Vr2lpVHQAgnDkd0ugbpIW5vjsgeC7Yx9SPlm6/xp4n3B1b+vaNb6+99K4/XZKk+/r4RkIAdrNp0ybVq1dPW7dWfluOp59+usqQQPJdfvDBBx/ou+9sdn9vmwmrPwe5ubnG0JMyTz75pF577TUdPnxYmzZt0qRJk5STk6P27a35Cz38iexqrQfCQYcW0pTbpe0HpT8v962bcrt0RQNr66pMdIT0g2ul2zKkXy/yrXso0xduMJIAAHA5IlzSPb2lwV2lJ9/xrXuwn9Sple85u7q6lfTkHVLeAenl/5xDPXmH1DTO2rpgH3Y8l/ntb38b0HazZ8/W3XffrQkTJlQYEkhSUVGR3+T4KF/YBAVFRUXKy8vThAkT/NZPnTpVU6dOtagqoO5wOqTUC25EYueQ4EKNLph0ujO3zAUABFGDmPOP01tbV0d1OB3SVS3Pf01IgNoiPz9faWlpcruruBcoAhI2QUFcXBz/6QAAAACAcnG+GDwMwAUAAAAAAAaCAgAAAAAAYCAoAAAAAAAABoICAAAAAABgICgAAAAAAAAGggIAAAAAAGAgKAAAAAAAAIYIqwuwu8QmdfO9AQAAAISvcD2PycjIqPZr8vcUSpKS27T0exzq963NCAqqcFcPqysAAAAAgOoJ1/OYmTNnVvs1k5+dJUl65vGxfo9Rc1x6AAAAAAAADAQFAAAAAADAQFAAAAAAAAAMBAUAAAAAAMBAUAAAAAAAAAwEBQAAAAAAwEBQAAAAAAAADAQFAAAAAADAQFAAAAAAAAAMBAUAAAAAAMBAUAAAAAAAAAwEBQAAAAAAwEBQAAAAAAAADBFWF2B3C3Olfcesee/EJtJdPax5b9Ruwfi5fnFZzV7Hz7W/rR9Lpw5ZXYV5GjSTOt5ozXvT1+aoa/0s0ddmCmVfX+6+kf0igNqEoKAK+45JO+rYThi1XzB+rvm9CI5Th6TjBVZXUTfQ1+agn81DXwfX5e4b2S8CqE249AAAAAAAABgICgAAAAAAgIFLDxC2ThZLOw9LBUfPr/vgK6l1vHTlFVK9aOtqAwAAwOU7Wyrt+k7ae+T8unfX++Z2aJcgJTSwrjagNiMoQNjZeVha8Y20uUDyeP2f+2CT798Ip3RNO+nGq6WWjc2uEAAAAJfjxGkp+1tp9Q6p+Kz/cyu+Of+4fTOpX0cpvbXkcJhbI1CbERQgbJwpld77Uvo0r+ptSz3SF/nS+p3SzV2km9MkFxfaAAAA2JrXK32xU1qUKxWfq3r7HYd8S1qidE8vqVG90NcI1AWcOiEsfH9G+n/LAgsJLuT2+i5HmJ0jnXOHpjYAAABcPq9XWvyl9PfPAwsJLvT1Pun5D6SDJ0JTG1DXEBTA9krd0qxsae/RKjet0Jb90huf+XZAAAAAsJ9lm/0vK6iuE8XSn5f7/gVweQgKYHsfbpZ2f1f5NjMf8C2V2bhXWpsfvLoAAAAQHHuOSEu/qnybQI73ThRL89fy4RBwuWwdFHg8Hs2YMUMdOnRQTEyMunbtqpycHHXs2FFjx461urxap+SclLtTyv7G9++Zag75CoXDJ6WPvg5ee4vWXTohDgAAAKzj9Ur/WCMF69x+c4FvAVBztp7McMyYMVq4cKGefPJJde/eXatWrdLIkSN1+PBh/exnP7O6vHIteDpLbToPUK9hTwS03g48Xunfm6SPt/hfxx8VIQ3oJN3c2bpZZD/ddumdDS5HWRhyQ8fgtVkXLPvLGJ08lK+7/me5HE5fvuj1eLTgd1mKb3W1bhrzisUV1j5uj1uzl0zWh7lzdLa0RN073KJJw19Ro/oJVpdW69DX5qGvzUE/hx77xeDKPyTtOxbcNldulbq0Dm6bQF1i2xEF8+bN05w5c7R48WI99thj6t+/v6ZMmaK+ffuqtLRU3bp1s7rEWuOf63xBwcWT/Z0tlZZ8Jb23wZKy5PH67lwQbGu4/KDaMkf9UaeO7NX6pc8b63L/NV3FJw+p3w/+YGFltddbK57Rqq/f1Yv/vUbzpvg+Fnl23iiLq6qd6Gvz0NfmoJ9Dj/1icIXi2GzbQeloUfDbBeoK2wYF06ZN06BBg5SZmem3PiUlRZGRkUpPT9exY8c0dOhQpaamqmvXrrrlllu0fft2iyoOT4dO+hLXyny8RTpiwR/aw6ek0yG4TGD/MV8IgsBFxcRp0IQ3tWbhUzq85ysd3r1BX7z7tAZOeFOR0dyHKBSWrJ6le/s/rpZNk1U/tpEevnW6vtj6gQ4e2211abUOfW0e+toc9HPosV8Mrl1VzEVVU7uPhKZdoC6wZVBQUFCgzZs3a8SIEZc8t2fPHqWlpSk6OloOh0OTJk1SXl6eNm7cqKFDh2r06NEWVBy+VgeYq6zZEdo6yrPvMu5yUBmPVzrArXOqrUVKb3Uf+rj+/ecH9O+XfqCedzyh5ld2t7qsWqmo+LgOHd+jDonn+7dVQnvVi2moHfs3WlhZ7UNfm4e+Ngf9bB72i8Fxzu2bkyoUgn05A1CX2DYokKQWLVr4rS8uLlZOTo5x2UHjxo01YMAA4/lrr71WO3fuDOg9HA5HQEtOTna161/77u/00tjGfsv+vE+r3U5OTnbAddZ0mfX6InnclX+87nGX6sVZfw95LRcv/zX64UtqKZvt9uIl0OfL3JB1s+nfz8VLGSveuyY/15LU845fyRUZo8joOPUY+ssatWHGz7Wd+rom/xenz5ySJNWPbeS3Pi6msU6XhOhoyiRW/P/T19b3s0Rf8zMdHKHs65rsG8N1v+hw2Gff2KjJFZdMYhis473nZv7J8u/PTn1dm5cL+zic+tuKugNly8kMExJ8k+3k5eVpyJAhxvrp06ersLBQ3buXn9bOnDlTw4YNM6PESvW6Y0q5kxnaUemZ76veyOHQubOnQ1/MRbye0F0f4Hbb4JYOYcjpdKlpUpqczghj8iYEX73oBpKk74v9h74UlRxXvZiGVpRUa9HX5qGvzUE/m4v94uWr6gOry2o7hMeSQG1ny6AgOTlZ6enpmjZtmuLj45WYmKgFCxZoyZIlklRuUPCb3/xG27dv18cffxzQe3gDvLnqi8ukHYcCrz2YMjOztODp0N4EdsMeac4nlW/jdLr0x18/pLS/PBTSWi6246D04kf+6ya9Wf62ZSlyRc9fbHNuthpbfAlhWa2B/iwGU23/ub6YlX1dldy3pOMX3cIpLraxmjVuo+371islMUOSVHgkX6dLTiq5Zbr5RQZRZmaWvC9Z8/9AX5ujvH6W6OtQqGs/01Jo+9qqfaMV+0XJPvtGr1eassB/XqpgHe9NnfJT9Zv708srMAjs0te12eRnZ0ny9fGFj+3OznXbMvp0Op2aP3++0tLSNH78eI0ePVoJCQmaOHGiXC6X0tP9d3RPP/20/vWvf+mDDz5QvXpMIFMdXZKk+PoV3/7Q4ZCuaCBd3crcuiQpMV4KxV0Z42KkRrEhaBgIoiF9xuof2c+q8OhOfV9yUn9Z8rh6pA5Ui/h2VpdW69DX5qGvzUE/I5w4HFJSfGjabh2idoG6wJYjCiQpNTVVK1as8Fs3atQoderUSbGx58/yfvOb32jJkiVatmyZGjdubHKV4c/llMbdKP3pI+lk8fn1Dkle+U6ox/WXrBhNFxMppTT33d4mmNISKw5GALu4r/9kFZ0+pkf+2FPn3GfUrcPNmnz/G1aXVSvR1+ahr81BPyPcpCVKeQeC22aDGIIC4HLYNigoT25urvr06WN8/fXXX+upp55S+/btlZWVZazfsGGD+cX9x/Ansqu13g6aN5Qev1Vamy+9u963rmVjqVd7qVeyVC/KutquSw1+UHB9anDbq2tuGTfH6hLqBJfTpXG3zdC422ZYXUqtR1+bh742B/1sLvaLl69nsvT+BumsO3ht9k2RIlzBaw+oa8ImKCgqKlJeXp4mTJhgrEtLS7PNNRzhrn601P/q80HBL2+1tp4yXZJ8afDeIN0qMb016TIAAICd1IuSbkyTPvgqOO3FRUv9OganLaCuCpugIC4uTm53EGNGhAWXU7q/rzRjqeT2XF5b9aOkET2DUxcAAACC5+Y0afNeqeDY5bc1opdvTioANRc2QQHqrpaNpVHXSXM/lTwVDCCpavbbSJc0JlNqwCSGAAAAtuNy+o7VXvhQOlbBXbkDudvBoC5S1zbBrQ2oi2x51wPgYhltpAf7SbE1mC+hcT1p4gApuVnw6wIAAEBwNKkv/eSWmt0FweWUhnWTBoX/XUABWyAoQNjonCRNHip1bR3YbROdDt9ENo/fKrVLCHl5AAAAuExN6kuPDpSGpEvRAY59bpcg/XyQlHV1aGsD6hIuPUBYaRQrje4nfXdK+ny7lH9Y2nf0/Cy5MZG+yQo7tJB6t/dtDwAAgPDhckq3dJH6XSXl7pS27PNNbH2qxPe80yG1aiy1TfAd77Vpamm5QK1EUICwlNBAuu0a32OPxxcUOCRFRvh2HgAAAAhvMZG+21pfnyp5vdI5t2++qkiXL0wAEDoEBQh7TqcUw84CAACg1nI4pCjOXADTcHoFAAAAAAAM5HJVSGxSN98btRs/1wAA+LNq/8R+EYAdERRU4a4eVlcABB8/1wAA+GPfCADncekBAAAAAAAwEBQAQB1025Q4bdn1udVl1An0tXnoa3PQzwBQ+xEUAECY+cG0dvpo3RsBry/Pe78rUqd2fSVJG3dka+DjXIlWHvraPPS1OehnAEAgCAoAAJet1H3O6hLqDPraPPS1OehnALAfggIAqGX+/cUc/fCZFC369AWNfDpJd/5vE81cME5uj9vY5uZfOLR556f67sR+/erVwfJ43LptSpxumxKnD3P/Jkn6/T9G6/6nW+v2JxpozO876eMv/268vuxTxGXrXteo/0vWXb+O13urXtK457v61bL/ux0a+HiEDh7bbc43bzL62jz0tTnoZwCAxF0PAKBWOnhst46dOqi/Td6hw8f36r9f6KUuyf10U7cH/LZLaNRK0x5aql/OGqD3flfk91znK6/XuKEzVD+2sVZ+NV/T3/ovtW+VobbNO0mSPB631n67RC9P+lIuV6TcnlLNev8X2rr3C3Vs3VOStPSL2eqWMkDNm7Q15xu3AH1tHvraHPQzAIARBQBQC0VHxuqHA3+rqIhoJSakKKPDTcoryK1WG4N7jVHD+k3lcrrUP+M+XdkyXRt3ZPtt8/CQZ1U/tpFiouqpfkxDZWXcp6VrZ0uS3B63luX+TUN6Pxysb8uW6Gvz0NfmoJ8BAIwoAIAw43JFqtRz6TW9pe5zivjPJ3ON45rJ5XQZz8VE1tfpM6cCfg+Px6O5y55SzsZ/6OipA3LIoZKz3+tE0WFjG6fDqSsat/Z73dA+4/TLWQP049ue15fbl8vtKVXftNtr8F3aA31tHvraHPQzACAQBAUAEGZaNGmn/d9t91tXfKZIx04dUMumydp14OtqtedwXDq4bMWGeVq69lU98/CHatusk5xOpyb8sYe88l74QjkcDr/XdWzdU62attfKr+brs82LdEuPHynCFVmteuyEvjYPfW0O+hkAEAguPQCAMHNLjx9pyZpZ2pT/idwet06dPqY/v/tTtWvRRSmtrql2e/ENWsjjcavw6E5j3emSk3I5I9S4/hXyej36YO1flb9/Y0DtDek9VgtyntPab5docK+Hql2PndDX5qGvzUE/AwACwYgCAAgzN3V7QGfOndaLiybq4PHdio2KU3pypqY++J5crur/WU+6IlW39R2v/36hl0rd5zRx2Iu6uccP9eWOj/XDZ1MUHVlPA7qNUpcrbwisvmse0F/e/4XS2l2npCs6VLseO6GvzUNfm4N+BgAEwuH1er1Vb4a6YtKbvn9nPlD5drh89LV57NzXuW9JxwusriK4vF6v/uv/kjV68O904zX3+z3XOEnqcZ81ddHX5qiN/SzR12aprJ8la/+G1DZ23jfWNvR16E1+dpYk6ZnHx/o9tjs7182lBwCAoFq+/k2dc5/VDV2GW11KrUdfm4e+Ngf9DAD2wKUHVViYK+07Zs17JzaR7uphzXsDdnS5v48vLqvZ6/hdDNzwp66Qyxmhn9/zV0VGRFldTq1GX5uHvjYH/Vx9wThOZd8IoDwEBVXYd0zaccjqKgBIl//7yO9y6C146nDVGyEo6Gvz0NfmoJ+rLxjHqewbAZSHSw8AAAAAAICBoAAAAAAAABgICgALuD3nHx8/LXHvEQAAgNrF65VOFJ//utRtXS1AdTFHAWCSohJpbb60cY+07/j59U8tkmKjpDbxUo8rpYy2UqTLsjIBAABQQ26PtLnAd8y36zvp+zPnn3v8ballY6lzktQ3RWoUa1mZQJUICoAQc3ukZV9LH22WSj3lb1N8Vtp6wLe8+6V0V3fpmraSw2FurQAAAKiZLfuk+WulY6fLf97tkQqO+pYPN0n9OkpDukpRnJHBhvixBELoxGnp1Rxp79HAX1NUIs39zJdG399XimB0AQAAgG15PNLCddKnedV4jVfK/lbasl96OFO6omHo6gNqgjkKgBA5Uey7N3F1QoILrd8t/XUl17MBAADYlccr/X119UKCCx06Kb2wTDp8Krh1AZeLoAAIAY9Xmvup9F1RxdvMfMC3VGbLfumDTcGtDQAAAMGxcquUu7Pybao65jtVIr3Gh0OwGYIC1Aper73uHPBZnrTjUHDaWv61tOdIcNoCAABAcBw+Jb2/ITht7T/um9MKsAtbBwUej0czZsxQhw4dFBMTo65duyonJ0cdO3bU2LFjrS6vXAueztLafz4d8HrUnMcjfZEvPf+B9PN50mPzpD8v913bb2Vo4PZIyzYHrz2vpA+D2F5dsewvY/TO7/rL6zk/g6TX49H8qf20fPY4Cyur2ooNb+nRP9+gO55oqIGPM5VMKNHX5qGvzUNfoyLhvG+0o4+3SOeCOAog+xup5Fzw2gMuh62DgjFjxmjq1KkaN26cli5dqnvuuUcjR45Ufn6+unfvbnV5sJDbI835VHrzc2nvEd9Qf7dX2nbQN3ngP9dbFxZs2iudLAlum18XSMe+D26btV3mqD/q1JG9Wr/0eWNd7r+mq/jkIfX7wR8srKxqcbFNdFvfCRp/+0yrS6n16Gvz0Nfmoa9RkXDeN9pN8dmqLzmorjOlwW8TqCnbxszz5s3TnDlzlJ2drczMTElS//79tX79ei1cuFDdunWzuEJYafnX0ld7fY8vzAPKwoGcb6XW8VKPK00vTd8UBr9Nr3y3TuzTPvht11ZRMXEaNOFNLfy/m9Smyy2S16Mv3n1adz+Ro8joelaXV6meHQdKkjbuyLa2kDqAvjYPfW0e+hoVCed9o93kHwruaIIy3+yXrk8NfrtAddk2KJg2bZoGDRpkhARlUlJSFBkZqfT0dEnSsGHDlJ+fL5fLpcjISE2bNk0DBgywomSYxO3xTRxTGYd8YYEVQUFN73JQlYIjkggKqqVFSm91H/q4/v3nByR51fOOJ9T8SkYjAQDqLvaNwRGy470QtQtUly2DgoKCAm3evFmPPvroJc/t2bNHaWlpio6OliTNmTNHjRs3liR9+eWXysrK0tGjR+VyVX7zeYfDEVAtd09ZoaSrs6pV/9p3f6d1S2b4rTtXUqQ2nasXYOTkZOsnt/Sv1msu10/f8H0kH2j/WKFZu24a+fS6SrfxyvcHPLZBU5UUmfsXd9wrRxVTv4nxdVV3Nqjo+Ulv+n/9+vz3NaL30MusLrzV5Pex5x2/Uv76xXI6Xeox9Jc1et9Q/i7O+PEKdW2fFZK27SgnJ1s9R5r7d60MfW2OutbPEn1tJiv/hthRTfaLkv33jeHg5rF/Vad+o/3WBeOY70Sx5IqIlMddepkV1i2PP/OKJN85zIWP7c6Kur0BXp9t26BAklq0aOG3vri4WDk5ORo8eLCxriwkkKQTJ07I4XAE/M2HSq87pqjXsCf81i14OsuaYmohZ0RUSLYNFoez8pCqxu06bD2liG05nS41TUqT0xkhh5M+BACAfePlczhCc7wn/edYkqAAFrNlUJCQkCBJysvL05AhQ4z106dPV2Fh4SUTGU6cOFFLly7ViRMn9M477ygioupvK9Aw4cVlwbvNXXVlZmZpwdPmhh5liabVYUtlikqk/13om8CwMvWipJNHCuUyef/3239KRy+YePDikQFlylLlip6/2F23D9Y/p9v3/8UMVv0+hvJ3Mfct6XhBSJq2pczMLHlfsubnmL42R13rZ4m+NpOVf0PsqK4dp9rJonW+y1wvFIxjviiXdO5MicLgw3BbmfzsLEm+c5gLH9udneu2ZVCQnJys9PR0TZs2TfHx8UpMTNSCBQu0ZMkSSbokKPjTn/4kScrJydGjjz6qlStXKi4uzvS6YY64GKlrG2nDbv+JDC92XQeZHhJIUmIT/6AgWJLig98m7MntccvtPqdzpWclSWfP+W6jERkRHRbD6MIJfW0e+to89DUQeolNqt6mRu3Gi5AAtmDLsUZOp1Pz589XWlqaxo8fr9GjRyshIUETJ06Uy+UyJjK8WGZmppxOpz777DOTK4bZhmZI9aN9kxZezCGpWUOp/9UmF/UfV14RXu3Cfj5a97pu/VWs/ufVgfJ43Lr1V7G69VexOnhst9Wl1Tr0tXnoa/PQ10Dohex4LyE07QLVZcsRBZKUmpqqFStW+K0bNWqUOnXqpNjYWElSUVGRjhw5orZt20ryTWa4Y8cOXX21RWeIkoY/kV2t9aiZpnHSpIHSgi+kby+4HaHT4RttcHcPqV60NbX1vFJ6f6Pv7gzB0qKR1I4dR43dMm6O1SVUy8CeP9LAnj+yuow6gb42D31tHvoagQi3faPdXNFASmkubT8Y3HZ7pwS3PaCmbBsUlCc3N1d9+vQxvv7+++917733qqioSBEREYqJidEbb7yhNm3aWFglzJLQQPrxjdJ3p6SnF/vW/fpOqVGstXU1iJW6t5PW5gevzcyrGIYGAABgJ1lXBTco6NRKat4weO0BlyNsgoKioiLl5eVpwoQJxrrmzZtr9erVFlYFO0hocP6x1SFBmduvkbbsk4rOXH5b7ZtJvdtffjsAAAAInrREKb219NXey28rOkK6u+fltwMES9gEBXFxcXK73VaXAQQkLka6v6/0ak7Fd2cIZObbuGhpZB/fJRUAAACwD4dDGtFL2ndMOlJU8XaBHPON6OW7tBawC1tOZgjUBp0Spf+6TnLV8CS/QYw04Sb/ERMAAACwj7LjtZqe5DvkCwl6XBnUsoDLFjYjCoBwlNFWatpA+vvnUuHxwF/XOcm307DLpRQAAAAoX9M46WeDpEXrpNydgb8uIc43crR989DVBtQUQQEQYq3jpZ8Pkr7YKX2a5xueVh6HpKtaSTekSle3YvJCAACAcFE/WvrBtVKf9tInW6VNBRVfftqsoXR9qm8OqmjOxmBT/GgCJohwSX1TfDuPI0VSwVHp0Emp1CNFRUitGkutm/qGrwEAACA8pTT3LafPSHuP+j4gKjknuZy+y0lbx/turcgHQrA7ggLARA6HbyfBvAMAAAC1V71oqWNL3wKEIyYzBAAAAAAABoICAAAAAABg4NKDKiQ2qZvvDdiRVb8ToXzfBs1C17YdWfn90te1+32tRF+bpy5+z5XhOBVAqBAUVOGuHlZXAKBMbfx97Hij1RXUHfS1Oehn89DXqI37RQD2wKUHAAAAAADAQFAAAAAAAAAMBAUAAAAAAMBAUAAAAAAAAAwEBQAAAAAAwEBQAAAAAAAADAQFAAAAAADAQFAAAAAAAAAMBAUAAAAAAMBAUAAAAAAAAAwEBQAAAAAAwEBQAAAAAAAADAQFAAAAAADAQFAAAAAAAAAMBAUAAAAAAMBAUAAAAAAAAAwEBQAAAAAAwBBhdQGw3tlSKe+AtOfI+XWvrZRaNJbaxEupLaVIl2XlAQAAAABMRFBQh31/Rvroa2n1Dqn4rP9zG/f6FkmqHy31aS/dlCbVizK/TgAAAACAeQgK6qjNBdI/1kinSqre9vsz0vItUu5O6d7eUqfE0NcHAAAAALAGcxTUQZ9slV7NCSwkuNCJYukv2dLn20NSFgAAAADABggK6pgvd0vv5Nb89V5Jb6+RNu0NWkkAAAAAABshKKhDThRLb6+tfJuZD/iWynjlu2yhqJojEgAAAAAA9mfroMDj8WjGjBnq0KGDYmJi1LVrV+Xk5Khjx44aO3as1eWFnX9tuHTSwpoqOiMt+So4bQEAAAAA7MPWQcGYMWM0depUjRs3TkuXLtU999yjkSNHKj8/X927d7e6vLBSVCKt3xXcNnPzgxc8AAAAAADswbZ3PZg3b57mzJmj7OxsZWZmSpL69++v9evXa+HCherWrZvFFYaXDXsktye4bZ51S1/tlXq3D267AAAAAADr2HZEwbRp0zRo0CAjJCiTkpKiyMhIpaen+62fNWuWHA6HFixYYGaZYWPPkdC0uztE7QIAAAAArGHLoKCgoECbN2/WiBEjLnluz549SktLU3R0tLFu27Zteu2119SnTx8zywwr+4+Hpt3CY6FpFwAAAABgDVteelBQUCBJatGihd/64uJi5eTkaPDgwca60tJSPfjgg3rppZc0adKkgN/D4XAEpdZw8V+//1ZNWnb0W1fZ3Q0qem7Sm/5fr123UY5BGZdXXBD89A2vpLr3/woAAADUdY8/84ok37nAhY/tzoq6vV5vQNvZckRBQkKCJCkvL89v/fTp01VYWOg3keHUqVM1ePBgZWRkmFli2HGXhmbWQY+b2QwBAAAAoDax5YiC5ORkpaena9q0aYqPj1diYqIWLFigJUuWSJIRFKxZs0Yff/yxsrOzq/0egSYptcVrK6WNe/3XXTw6QDo/kqC858oz5Maemvek9X1ZVm9d+38FAAAA6rrJz86S5DsXuPCx3dm5bluOKHA6nZo/f77S0tI0fvx4jR49WgkJCZo4caJcLpcxkeGKFSu0Y8cOtW/fXu3atdPq1as1YcIEPffccxZ/B/aTFB+adluHqF0AAAAAgDVsOaJAklJTU7VixQq/daNGjVKnTp0UGxsrSZo8ebImT55sPJ+VlaVHHnlEw4cPN7XWcJDeWnp/Y3DbdEjq0jq4bQIAAAAArGXLEQUVyc3N9ZufAIFr3kjq0Dy4bV7dSmoaF9w2AQAAAADWCpugoKioSHl5eerWrVuF22RnZzOaoBK3XSM5gzSJptMh3ZoRnLYAAAAAAPZh20sPLhYXFye32211GWGtTVPppk7Ssq8vv62BXaTEJpffDgAAAADAXsImKEBwDE6XviuSvtxd/vOB3O2gZ7J0c+fg1gUAAAAAsIewufQAweF0SqOulfpf7ZuMsDoc8o1IGNkneJcwAAAAAADshREFdZDTKd3RTeqSJC1cJxUcrfo1bZpKd/WQ2iWEvj4AAAAAgHUICuqw5GbSzwdJu4/4LkXYe0Q6cEI655aiIqQWjaTW8VK3dr6gAAAAAABQ+xEU1HEOh2+UACMFAAAAAAAScxQAAAAAAIALEBQAAAAAAAADQQEAAAAAADAQFAAAAAAAAANBAQAAAAAAMBAUAAAAAAAAA0EBAAAAAAAwEBQAAAAAAAADQQEAAAAAADAQFAAAAAAAAANBAQAAAAAAMBAUAAAAAAAAA0EBAAAAAAAwEBQAAAAAAAADQQEAAAAAADAQFAAAAAAAAANBAQAAAAAAMBAUAAAAAAAAA0EBAAAAAAAwEBQAAAAAAAADQQEAAAAAADAQFCCseTzSgRPnvz58SvJ4rasHAAAAAMJdhNUFANXl9kibCqTPt0k7D0tn3eef+91iKSZS6tBcui5VSm0hOR3W1QoAAAAA4YagAGEl/5A0b7Vv5EBFSs75goRNBVKbptL9faUWjcyrEQAAAADCGZceICx4vdKHm6UXl1UeElxszxHp90uktfmhqw0AAAAAahNGFCAs/HuT9MGmmr3W7ZH+/rkvbOjdPrh1AQAAAEBtw4gC2N63hVWHBDMf8C2VeXutVHg8aGUBAAAAQK1EUABbO3NOemt1cNoqG1nAXREAAAAAoGK2Dgo8Ho9mzJihDh06KCYmRl27dlVOTo46duyosWPHWl0eTJC7Uzp+Onjt7T0qbS0MXnsAAAAAUNvYOigYM2aMpk6dqnHjxmnp0qW65557NHLkSOXn56t79+5WlwcTfLYtPNoEAAAAgNrCtpMZzps3T3PmzFF2drYyMzMlSf3799f69eu1cOFCdevWzeIKEWpFJdL+48Fvd9sB3+UHTkfw2wYAAACAcGfbEQXTpk3ToEGDjJCgTEpKiiIjI5Weni5JysrK0pVXXqmMjAxlZGRo8uTJVpSLENh7NDTtnimt3i0WAQAAAKAuseWIgoKCAm3evFmPPvroJc/t2bNHaWlpio6ONtb9/ve/1/Dhw6v1Hg4HHyfbXVrmgxrw8Gy/dVXd2aCi5ye96f91j743qmDLisuoDgAAAIAdPP7MK5J853gXPrY7K+r2egOb2d2WIwoKCgokSS1atPBbX1xcrJycHC47qCtC+EsSDn84AAAAAMAKthxRkJCQIEnKy8vTkCFDjPXTp09XYWHhJRMZTpkyRb/5zW+UnJysqVOnGpclVCbQJAXW2bRXmr3Sf93FIwPKlI0kqOj5i63+ZLlaNal5bQAAAADsYfKzsyT5zvEufGx3dq7blkFBcnKy0tPTNW3aNMXHxysxMVELFizQkiVLJMkvKJg7d65at24th8Oht956SwMHDtT27dtVv359q8pHkCTFh6bdCJfUvFFo2gYAAACAcGfLSw+cTqfmz5+vtLQ0jR8/XqNHj1ZCQoImTpwol8vlN2KgTZs2xjDy++67T1FRUdq6datVpSOIGteT4kOQ91yZILls+ZMPAAAAANaz5YgCSUpNTdWKFf6TzY0aNUqdOnVSbGysJKmkpERFRUXGpQrLly/XqVOnlJKSYnq9CD6HQ+qbIr2/Mbjt9uXHAwAAAAAqZNugoDy5ubnq06eP8fXJkyc1ePBgnT17Vk6nUw0bNtTixYvVsGFDC6tEMPVNkZZvkUrOBae9pnFSeuvgtAUAAAAAtVHYBAVFRUXKy8vThAkTjHXNmjXTunXrLKwKoRYXI93ZXZq3Ojjt3dfHN0cBAAAAAKB8YRMUxMXFye12W10GLNArWdp2QMrdVfE2gdzt4JbOUofmQSsLAAAAAGolpnSD7Tkc0si+Uo8ra97GgDRpcNV3zQQAAACAOi9sRhSgbnM5pQf6+kYELFoX+JwFjWKle3pLaYmhrQ8AAAAAaguCAoQNh0Pq3V7qlCit3i6t2iYdO13+ts0bStel+i5biIk0t04AAAAACGcEBQg7DWKkmzv7Lic4+r1UcFQqKvEFCY1ipaSmvn8BAAAAANVHUICw5XD4bnfYNM7qSgAAAACg9mAyQwAAAAAAYCAoAAAAAAAABoICAAAAAABgICgAAAAAAAAGggIAAAAAAGAgKAAAAAAAAAaCAgAAAAAAYCAoAAAAAAAABoICAAAAAABgICgAAAAAAAAGggIAAAAAAGAgKAAAAAAAAAaCAgAAAAAAYCAoAAAAAAAABoICAAAAAABgICgAAAAAAAAGggIAAAAAAGAgKAAAAAAAAAaCAgAAAAAAYCAoqMD333+vH/7wh+rYsaOuuuoqvfLKK1aXBAAAAAAIop/+9KdKSkpSRESE1aVUS3Z2ttLS0pSSkqKHHnpIbrc7qO0TFFTg5z//udLS0rR161Z98803uvPOO60uCQAAAAAQRCNGjFBubq7VZVSLx+PRQw89pPnz52v79u06efKk3njjjaC+B0FBOU6dOqXFixfrZz/7mSTJ4XCoWbNmFlcFAAAAAAim66+/Xi1atLC6jGr54osv1KpVK3Xq1EmSNGbMGL3zzjtBfY/wGl9hkvz8fDVv3lyPPPKI1q5dq7Zt22rmzJlq27at1aUBAAAAQJ12urhEf3vn3zp7rtRv/R9fe6fcxyOGZKpV8wTT6qtI9uoN2vjNjkvWl1d3+zatNPSmvuW2U1BQoNatWxtft2nTRnv37g1qrYwoKEdpaak2bNig4cOHa/369brtttv04IMPWl0WAAAAANR59WJj1K1zqgoPHVHhoSPG+osfFx46otYtr7BFSCBJvTOu1unikirrPnr8pK7v2aXCdrxeb0jrlAgKypWUlKSmTZtqwIABkqT77rtP69ats7gqAAAAAIAk9ep6la5q36bSbeIbN9CtN5b/qbwVYmOiNWJIVpXbDbvlejVuGFfh861bt/YbQbBnzx4lJSUFo0QDQUE5mjdvrrS0NK1fv16StGzZMqWlpVlcFQAAAABA8s0jd/egfqoXG13h8/fe2l/RUZEmV1a5lHaJuq575wqf79LxSmV0Sqm0jR49eqigoEBbtmyRJM2ePVt33XVXUOskKKjASy+9pIkTJyo9PV3PPfecXn31VUnmDPMAAAAAAFSuQVw93TWwX7nPZfXpqrZJVU9SOG7cOCUlJcntdispKUkTJ04MdpmXGJTZS82aNr5kfYO4eho28AY5HI5KX+9yufTqq69q+PDhat++veLi4jRq1Kig1ujwcuZbLdmrN2jfgcO697YbFeFyWV0OAAAAANRpb7+frfWb84yvWzVvqgmjhtn6fG3fge/0p9cXyeM5fzo+evggdazicgqzMKKgGs6cOauVazbq7LlSW//QAQAAAEBdcfuAa41r+iNcLt17a3/bn68ltkjQgOu6G1/3uaaTbUICqRYEBZs2bdLdd9+thIQExcTEqEOHDpoyZUpI3mvV+q91uuSM338oAAAAAMA6MdFRGnFrlhySBmb2VPMr4q0uKSCZfTLUplUzJTRppCFZva0ux09YX3qwbt069evXT61bt9bjjz+utm3baufOnVq1apVmz55d6WsnPzvLpCoBAAAAALDeM4+PDWi7iBDXEVI///nPVb9+fa1Zs0aNGjUy1o8ZM8bCqgAAAAAACF9hO6Lg9OnTatCggR555BH98Y9/DOl7nTlzVs++PE+tWzXT6BGDQ/peAAAAAABYKWxHFBw7dkwej0dJSUk1en1NLj3Ymr+XSxYAAAAAAGEp0EsPwnYywyZNmsjpdGrfvn1WlwIAAAAAQK0RtpceSFL//v21ZcsWbdu2TQ0bNgzJe6z4/Ev9e+UXmjhqmFq3ahaS9wAAAAAAwC7CdkSBJM2YMUNFRUXq06eP5syZoxUrVuhvf/ubHnrooaC0f+bMWX2y9it1TG5NSAAAAAAAqBPCdo4CSerevbs+//xzPfnkk3r00UdVUlKi1q1b67777gtK+0dPnFJsbLQGXNc9KO0BAAAAAGB3YX3pgRk8Ho+czrAeeAEAAAAAQMAICgAAAAAAgIGPygEAAAAAgIGgAAAAAAAAGAgKAAAAAACAgaAAAAAAAAAYCAoAAAAAAICBoAAAAAAAABgICgAAAAAAgIGgAAAAAAAAGAgKAAAAAACAgaAAAAAAAAAYCAoAAAAAAICBoAAAAAAAABgICgAAAAAAgIGgAAAAAAAAGAgKAAAAAACAgaAAAAAAAAAYCAoAAAAAAICBoAAAAAAAABgICgAAAAAAgIGgAAAAAAAAGAgKAAAAAACAgaAAAAAAAAAYCAoAAAAAAICBoAAAAAAAABgICgAAAAAAgIGgAAAAAAAAGAgKAAAAAACA4f8DC2x8kHmYpwoAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 1350.8x445.48 with 1 Axes>"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Check that Heisenberg circuit generates correctly\n",
    "circ=QuantumCircuit(2*N+2,2*N+2)\n",
    "circ.h(0)\n",
    "circ.h(1)\n",
    "#create state#\n",
    "for k in range(2,N+2):\n",
    "    circ.h(k)\n",
    "    circ.cnot(k,k+N)\n",
    "sigma_x_symm(circ,N,g=2)\n",
    "sigma_y_symm(circ,N,g=2,c=1)\n",
    "\n",
    "heisenbergXY(N,circ,0.5,offset=2,J=1)\n",
    "\n",
    "sigma_y_symm(circ,N,g=2,c=1)\n",
    "sigma_x_symm(circ,N,g=2)\n",
    "circ.h(0)\n",
    "circ.h(1)\n",
    "circ.measure(0,0)\n",
    "circ.measure(1,1)\n",
    "circ.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "59811d0a-9bce-4d67-9f7a-cae9cae6b69a",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_time_HXY(N,num=1024,choice='x'):\n",
    "    t_list=[]\n",
    "    data=[]\n",
    "    for i in range(1,100):\n",
    "        t=i/100\n",
    "        results=HXY_param(t,N,num)\n",
    "        t_list.append(t)\n",
    "        data.append(results)\n",
    "    return t_list,data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "7d2c71e3-7d77-45be-87fd-0115085d85fa",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.0, 1.0)"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "num=10000\n",
    "results_listX=get_time_HXY(4,num)\n",
    "plt.plot(results_listX[0],results_listX[1],label=\"Ideal Simulation\")\n",
    "#plt.plot(results_listY[0],results_listY[1],label=\"Sigma Y Conjugation\")\n",
    "#plt.plot(results_listZ[0],results_listZ[1],label=\"Sigma Z Conjugation\")\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Acceptance Probability')\n",
    "plt.title('Heisenberg XY Model with Noisy Simulator')\n",
    "plt.ylim(0,1.1)\n",
    "#plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "0d15134e-1137-4146-be62-b5c087cec118",
   "metadata": {},
   "outputs": [],
   "source": [
    "results_list_noise=get_time_HXY(4,num)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "id": "b3b9a66e-5a90-4653-8386-d0fc867f091a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 146.652x204.68 with 1 Axes>"
      ]
     },
     "execution_count": 69,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "test=QuantumCircuit(2,2)\n",
    "test.cy(0,1)\n",
    "test.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "id": "92bfb532-71cf-41e5-b3f3-400dd190a539",
   "metadata": {},
   "outputs": [],
   "source": [
    "results_listY=get_time_HXY(4,num,choice='y')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "7005f8ae-02e3-4c32-bad6-b21481966647",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f879665cf70>"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(results_listX[0],results_listX[1],label=\"Ideal Simulator\",linestyle=\"dashed\")\n",
    "plt.plot(results_list_noise[0],results_list_noise[1],label=\"Noisy simulator\")\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Acceptance Probability')\n",
    "plt.title('Heisenberg XY Model with Noisy Simulator')\n",
    "plt.ylim(0,1.1)\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0a407dfb-dd97-48b6-9d83-b60b4eff0770",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.13"
  },
  "widgets": {
   "application/vnd.jupyter.widget-state+json": {
    "state": {},
    "version_major": 2,
    "version_minor": 0
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

